Temperature and net baryochemical potential dependence of $\eta/s$ in a hybrid approach

In this work, the qualitative impact of the net baryochemical potential dependence of the shear viscosity to entropy density ratio $\eta/s$ in hydrodynamical simulations is studied. The effect of a predicted non-constant $\eta/s$($\mu_B$) is largely unexplored in hydrodynamic simulations. Previous studies focus only on a temperature dependence or even only a constant effective shear viscosity. This work addresses this issue by studying qualitatively the effect of a generalized $\eta/s$($T,\mu_B$) in the hybrid approach SMASH-vHLLE, composed of the hadronic transport approach SMASH and the (3+1)d viscous hydrodynamic code vHLLE. In order to reduce the bias of the result on the equation of state used in the hydrodynamic part of the model, $\eta/s$ is parameterized directly in the energy density and net baryon number density. The parameterization takes into account the constraints of matching to the transport coefficients in the hadronic phase, as well as pQCD results. This work compares the impact of the density dependence for different system sizes and energies and compares the observables with experimental results in the RHIC - BES region $\sqrt{s_{NN}}$ =7.7 - 39.0 GeV, as the effect of this generalization is especially relevant for intermediate collision energies, for which the system is in equilibrium for a relevant amount of time, but the net baryochemical potential does not vanish. It is shown that the effect of an explicit net baryon number dependence on the elliptic flow is negligible and only relevant in the early stages of the collision. Additionally, we find that the proposed parameterization could be a good proxy for the shear viscosity in the non-equilibrium hadronic transport stage.

==> anc/Tmub.dat <==
# eta/s(epsilon,rho) for S_rho=0.0 fm5, converted to  eta/s(T,mu_B) according to chiral EOS
# T/T_c               eta/s(T,0.00 GeV )        eta/s(epsilon,0.15 GeV) eta/s(epsilon,0.30 GeV)
5.999999999999999778e-01 5.864339126592668094e-01 5.835716851321152143e-01 3.945380976708598997e-01
6.014014014014013032e-01 5.863555133895353988e-01 5.835078240534038452e-01 3.936655092492865049e-01
6.028028028028027396e-01 5.862771141198038771e-01 5.834439629746923650e-01 3.927929208277129436e-01
6.042042042042041761e-01 5.861987148500724665e-01 5.833801018959808848e-01 3.919203324061395488e-01
6.056056056056055015e-01 5.861203155803410558e-01 5.833162408172696267e-01 3.910477439845659875e-01
6.070070070070069379e-01 5.860419163106095342e-01 5.832523797385581465e-01 3.901751555629924262e-01
6.084084084084083743e-01 5.859635170408782345e-01 5.831885186598466664e-01 3.893025671414189759e-01
6.098098098098096997e-01 5.858851177711467129e-01 5.831246575811351862e-01 3.884299787198455256e-01
6.112112112112111362e-01 5.858067185014153022e-01 5.830607965024238171e-01 3.875573902982719643e-01
6.126126126126125726e-01 5.857283192316838916e-01 5.829969354237123369e-01 3.866848018766985695e-01
6.140140140140140090e-01 5.856499199619523699e-01 5.829254594553442415e-01 3.858122134551250082e-01
6.154154154154153344e-01 5.855715206922209592e-01 5.828530487841853125e-01 3.849396250335515579e-01
6.168168168168167709e-01 5.854931214224894376e-01 5.827806381130261615e-01 3.840670366119781076e-01
6.182182182182182073e-01 5.854147221527580269e-01 5.827082274418672325e-01 3.831944481904046018e-01
6.196196196196195327e-01 5.853363228830266163e-01 5.826358167707083036e-01 3.823218597688310960e-01
6.210210210210209691e-01 5.852579236132952056e-01 5.825634060995491526e-01 3.814492713472576457e-01
6.224224224224224056e-01 5.851795243435636840e-01 5.824909954283901126e-01 3.805766829256840289e-01
6.238238238238237310e-01 5.851011250738322733e-01 5.824185847572311836e-01 3.797040945041106341e-01
6.252252252252251674e-01 5.850227258041008627e-01 5.823461740860721436e-01 3.788315060825371283e-01
6.266266266266266038e-01 5.849443265343694520e-01 5.822737634149131036e-01 3.779589176609636780e-01
6.280280280280279293e-01 5.848659272646379303e-01 5.822013527437541747e-01 3.770863292393901167e-01
6.294294294294293657e-01 5.847875279949065197e-01 5.821289420725950237e-01 3.762137408178167219e-01
6.308308308308308021e-01 5.847091287251751091e-01 5.820565314014360947e-01 3.753411523962431606e-01
6.322322322322321275e-01 5.846307294554435874e-01 5.816779284538370343e-01 3.744685639746697103e-01
6.336336336336336750e-01 5.845523301857121767e-01 5.810287118615566904e-01 3.735959755530962045e-01
6.350350350350350004e-01 5.844739309159807661e-01 5.803794952692764575e-01 3.727233871315226987e-01
6.364364364364363258e-01 5.843955316462493554e-01 5.797302786769963356e-01 3.718507987099492484e-01
6.378378378378378732e-01 5.843171323765178338e-01 5.790810620847159917e-01 3.709782102883756871e-01
6.392392392392391987e-01 5.842387331067864231e-01 5.784318454924358699e-01 3.701056218668021813e-01
6.406406406406405241e-01 5.841603338370550125e-01 5.777826289001555260e-01 3.692330334452287310e-01
6.420420420420420715e-01 5.840819345673234908e-01 5.771334123078754041e-01 3.683572290122454351e-01
6.434434434434433969e-01 5.840035352975920802e-01 5.764841957155950602e-01 3.673825092727405761e-01
6.448448448448447223e-01 5.839251360278606695e-01 5.758126747529533906e-01 3.664077895332357171e-01
6.462462462462462698e-01 5.838467367581291478e-01 5.751149104428521230e-01 3.654330697937308581e-01
6.476476476476475952e-01 5.837683374883977372e-01 5.744171461327509665e-01 3.644583500542259435e-01
6.490490490490489206e-01 5.836899382186663265e-01 5.737193818226496989e-01 3.634836303147211400e-01
6.504504504504504681e-01 5.836115389489349159e-01 5.730216175125484313e-01 3.625089105752162255e-01
6.518518518518517935e-01 5.835331396792035052e-01 5.723238532024472747e-01 3.614653449075553304e-01
6.532532532532531189e-01 5.834547404094719836e-01 5.716260888923460071e-01 3.603129247002266888e-01
6.546546546546546663e-01 5.833763411397405729e-01 5.709283245822447395e-01 3.591605044928981583e-01
6.560560560560559917e-01 5.832979418700091623e-01 5.702305602721434719e-01 3.580080842855695167e-01
6.574574574574574282e-01 5.832195426002776406e-01 5.695327959620423153e-01 3.568556640782409306e-01
6.588588588588588646e-01 5.831411433305462300e-01 5.688350316519411587e-01 3.557032438709123445e-01
6.602602602602601900e-01 5.830627440608148193e-01 5.681372673418398911e-01 3.545508236635837584e-01
6.616616616616616264e-01 5.829843447910832976e-01 5.674395030317386235e-01 3.533984034562551724e-01
6.630630630630630629e-01 5.829059455213518870e-01 5.667417387216374669e-01 3.522459832489265863e-01
6.644644644644643883e-01 5.828275462516204763e-01 5.660439744115361993e-01 3.510935630415980557e-01
6.658658658658658247e-01 5.827491469818890657e-01 5.653462101014349317e-01 3.499627611322692622e-01
6.672672672672672611e-01 5.826707477121575440e-01 5.646484457913336641e-01 3.488693916055322086e-01
6.686686686686685865e-01 5.825923484424261334e-01 5.639506814812325075e-01 3.477760220787951551e-01
6.700700700700700230e-01 5.825139491726947227e-01 5.632529171711312399e-01 3.466826525520581570e-01
6.714714714714714594e-01 5.824355499029632011e-01 5.625551528610300833e-01 3.455892830253211034e-01
6.728728728728728958e-01 5.823571506332317904e-01 5.618573885509288157e-01 3.444959134985840499e-01
6.742742742742742212e-01 5.822787513635003798e-01 5.611596242408275481e-01 3.434025439718470518e-01
6.756756756756756577e-01 5.822003520937688581e-01 5.604618599307263915e-01 3.423091744451099983e-01
6.770770770770770941e-01 5.821219528240375585e-01 5.597640956206251239e-01 3.412158049183730002e-01
6.784784784784784195e-01 5.820435535543060368e-01 5.590663313105238563e-01 3.401224353916360021e-01
6.798798798798798559e-01 5.819651542845746262e-01 5.583685670004226997e-01 3.390290658648988931e-01
6.812812812812812924e-01 5.818867550148432155e-01 5.576708026903214321e-01 3.379356963381618395e-01
6.826826826826826178e-01 5.818083557451116938e-01 5.569730383802202756e-01 3.368423268114248970e-01
6.840840840840840542e-01 5.817299564753802832e-01 5.562752740701190080e-01 3.357489572846877879e-01
6.854854854854854906e-01 5.816515572056488725e-01 5.555775097600177403e-01 3.346555877579507343e-01
6.868868868868868161e-01 5.815731579359173509e-01 5.548797454499165838e-01 3.335622182312137918e-01
6.882882882882882525e-01 5.814947586661859402e-01 5.541819811398153162e-01 3.324688487044766827e-01
6.896896896896896889e-01 5.814163593964545296e-01 5.534842168297140486e-01 3.313754791777396846e-01
6.910910910910910143e-01 5.813379601267231189e-01 5.527864525196128920e-01 3.302821096510026866e-01
6.924924924924924508e-01 5.812595608569915973e-01 5.520886882095116244e-01 3.291887401242656330e-01
6.938938938938938872e-01 5.811811615872601866e-01 5.513909238994104678e-01 3.280953705975285239e-01
6.952952952952953236e-01 5.811027623175287760e-01 5.506931595893090892e-01 3.270020010707915259e-01
6.966966966966966490e-01 5.810243630477972543e-01 5.499953952792079326e-01 3.259086315440545278e-01
6.980980980980980855e-01 5.809459637780658436e-01 5.492976309691066650e-01 3.248152620173174188e-01
6.994994994994995219e-01 5.808675645083344330e-01 5.485998666590053974e-01 3.237128653958827318e-01
7.009009009009008473e-01 5.807891652386029113e-01 5.479021023489042408e-01 3.223128973232548544e-01
7.023023023023022837e-01 5.807107659688716117e-01 5.472043380388030842e-01 3.209129292506269215e-01
7.037037037037037202e-01 5.806323666991400900e-01 5.465065737287018166e-01 3.195129611779989887e-01
7.051051051051050456e-01 5.803657116878196964e-01 5.458088094186006600e-01 3.181129931053711113e-01
7.065065065065064820e-01 5.797203644629664865e-01 5.451110451084993924e-01 3.167130250327432339e-01
7.079079079079079184e-01 5.790750172381132765e-01 5.444132807983981248e-01 3.153130569601152455e-01
7.093093093093092438e-01 5.784296700132601776e-01 5.435395352938917624e-01 3.139130888874874792e-01
7.107107107107106803e-01 5.777843227884069677e-01 5.424768673117200679e-01 3.125131208148595463e-01
7.121121121121121167e-01 5.771389755635537577e-01 5.414141993295482624e-01 3.111131527422316134e-01
7.135135135135134421e-01 5.764936283387005478e-01 5.403515313473766790e-01 3.097131846696037361e-01
7.149149149149148785e-01 5.758482811138473378e-01 5.392888633652050956e-01 3.083132165969757477e-01
7.163163163163163150e-01 5.752029338889941279e-01 5.382261953830334011e-01 3.069132485243478703e-01
7.177177177177176404e-01 5.745575866641410290e-01 5.371635274008618177e-01 3.055132804517199929e-01
7.191191191191190768e-01 5.739122394392878190e-01 5.361008594186900122e-01 3.041133123790920600e-01
7.205205205205205132e-01 5.732668922144346091e-01 5.350069119367960591e-01 3.027133443064641272e-01
7.219219219219219497e-01 5.726215449895813991e-01 5.339051983041984695e-01 3.013133762338361388e-01
7.233233233233232751e-01 5.719761977647281892e-01 5.328034846716009909e-01 2.999134081612084279e-01
7.247247247247247115e-01 5.713308505398749793e-01 5.317017710390034013e-01 2.985134400885803840e-01
7.261261261261261479e-01 5.706855033150217693e-01 5.306000574064057007e-01 2.971134720159524512e-01
7.275275275275274733e-01 5.700401560901685594e-01 5.294983437738082221e-01 2.957135039433246848e-01
7.289289289289289098e-01 5.693948088653153494e-01 5.283966301412106326e-01 2.943135358706967519e-01
7.303303303303303462e-01 5.687494616404621395e-01 5.272949165086130430e-01 2.929135677980687635e-01
7.317317317317316716e-01 5.681041144156090406e-01 5.261932028760154534e-01 2.915135997254409417e-01
7.331331331331331080e-01 5.674587671907558306e-01 5.250914892434178638e-01 2.901136316528129533e-01
7.345345345345345445e-01 5.668134199659026207e-01 5.239897756108202742e-01 2.887136635801850204e-01
7.359359359359358699e-01 5.661680727410495217e-01 5.228880619782227956e-01 2.873136955075571985e-01
7.373373373373373063e-01 5.655227255161963118e-01 5.217863483456250950e-01 2.858907491162396286e-01
7.387387387387387427e-01 5.648773782913429908e-01 5.206846347130275054e-01 2.842886775299878765e-01
7.401401401401400681e-01 5.642320310664898919e-01 5.195829210804299159e-01 2.823161822023555478e-01
7.415415415415415046e-01 5.635866838416366820e-01 5.184812074478324373e-01 2.804263413738886657e-01
7.429429429429429410e-01 5.629413366167834720e-01 5.173794938152347367e-01 2.785429133438613869e-01
7.443443443443442664e-01 5.622959893919303731e-01 5.162777801826372581e-01 2.766594853138343857e-01
7.457457457457457028e-01 5.616506421670771632e-01 5.151760665500396685e-01 2.747760572838071624e-01
7.471471471471471393e-01 5.610052949422239532e-01 5.140743529174419679e-01 2.728926292537800502e-01
7.485485485485484647e-01 5.603599477173707433e-01 5.129726392848446004e-01 2.710092012237529380e-01
7.499499499499499011e-01 5.597146004925175333e-01 5.118709256522468998e-01 2.691257731937257702e-01
7.513513513513513375e-01 5.590692532676643234e-01 5.107692120196493102e-01 2.672423451636985470e-01
7.527527527527526630e-01 5.584239060428112245e-01 5.096674983870518316e-01 2.653589171336714903e-01
7.541541541541540994e-01 5.577785588179580145e-01 5.085657847544541310e-01 2.634754891036443225e-01
7.555555555555555358e-01 5.571332115931048046e-01 5.074640711218564304e-01 2.615920610736170993e-01
7.569569569569568612e-01 5.564878643682515946e-01 5.063623574892590629e-01 2.597086330435900980e-01
7.583583583583582977e-01 5.558425171433983847e-01 5.049332630579265180e-01 2.578252050135628193e-01
7.597597597597597341e-01 5.551971699185451747e-01 5.033831616688915211e-01 2.559417769835355960e-01
7.611611611611610595e-01 5.545518226936919648e-01 5.018330602798566353e-01 2.540583489535086503e-01
7.625625625625624959e-01 5.539064754688388659e-01 5.002829588908216385e-01 2.521749209234814826e-01
7.639639639639639324e-01 5.532611282439855449e-01 4.987328575017866972e-01 2.502914928934542038e-01
7.653653653653652578e-01 5.526157810191324460e-01 4.971827561127518669e-01 2.484080648634272026e-01
7.667667667667666942e-01 5.519704337942792360e-01 4.956326547237168700e-01 2.465246368333999238e-01
7.681681681681681306e-01 5.513250865694260261e-01 4.940805648402915584e-01 2.446412088033727561e-01
7.695695695695694560e-01 5.506797393445729272e-01 4.925244348410391382e-01 2.427577807733456994e-01
7.709709709709708925e-01 5.500343921197197172e-01 4.909683048417864404e-01 2.408743527433185316e-01
7.723723723723723289e-01 5.493890448948663963e-01 4.894121748425338536e-01 2.389909247132912529e-01
7.737737737737736543e-01 5.487436976700132973e-01 4.878560448432814334e-01 2.371074966832643072e-01
7.751751751751750907e-01 5.480983504451600874e-01 4.862999148440287911e-01 2.352240686532370839e-01
7.765765765765765272e-01 5.474530032203068775e-01 4.847437848447760933e-01 2.333406406232098607e-01
7.779779779779778526e-01 5.468076559954537785e-01 4.831876548455236731e-01 2.314572125931828039e-01
7.793793793793792890e-01 5.461623087706005686e-01 4.816315248462711418e-01 2.295737845631555807e-01
7.807807807807807254e-01 5.455169615457473586e-01 4.800753948470183885e-01 2.276903565331283574e-01
7.821821821821820508e-01 5.448716143208941487e-01 4.785192648477659683e-01 2.258069285031014117e-01
7.835835835835834873e-01 5.442262670960409388e-01 4.769631348485133815e-01 2.239235004730741885e-01
7.849849849849849237e-01 5.435809198711877288e-01 4.754070048492607947e-01 2.215521069585981717e-01
7.863863863863863601e-01 5.429355726463345189e-01 4.738508748500080969e-01 2.191168067723628377e-01
7.877877877877876855e-01 5.422902254214814199e-01 4.722947448507556767e-01 2.166815065861276701e-01
7.891891891891891220e-01 5.416448781966282100e-01 4.707386148515031454e-01 2.142462063998923916e-01
7.905905905905905584e-01 5.409092255772646185e-01 4.691824848522504476e-01 2.118109062136570020e-01
7.919919919919918838e-01 5.399007033747780238e-01 4.675108801555047378e-01 2.093756060274218900e-01
7.933933933933933202e-01 5.388921811722913180e-01 4.655479750150571250e-01 2.069403058411865004e-01
7.947947947947947567e-01 5.378836589698046122e-01 4.635850698746095122e-01 2.045050056549511108e-01
7.961961961961961931e-01 5.368751367673179065e-01 4.616221647341618994e-01 2.020697054687157768e-01
7.975975975975975185e-01 5.358666145648313117e-01 4.596592595937143977e-01 1.996344052824806647e-01
7.989989989989989549e-01 5.348580923623444949e-01 4.576963544532668404e-01 1.971991050962452197e-01
8.004004004004003914e-01 5.338495701598579002e-01 4.557334493128192277e-01 1.947638049100098301e-01
8.018018018018017168e-01 5.328410479573711944e-01 4.537705441723717814e-01 1.923285047237747736e-01
8.032032032032031532e-01 5.318325257548844887e-01 4.518076390319241686e-01 1.898932045375394395e-01
8.046046046046045896e-01 5.308240035523977829e-01 4.498476057259563898e-01 1.874579043513040222e-01
8.060060060060059151e-01 5.298154813499111881e-01 4.479144505619207517e-01 1.850226041650688824e-01
8.074074074074073515e-01 5.288069591474244824e-01 4.459812953978849470e-01 1.825873039788335483e-01
8.088088088088087879e-01 5.277984369449377766e-01 4.440481402338490868e-01 1.801520037925981588e-01
8.102102102102101133e-01 5.267899147424511819e-01 4.421149850698134487e-01 1.777295240773605345e-01
8.116116116116115498e-01 5.257813925399644761e-01 4.401818299057775885e-01 1.754356579833022955e-01
8.130130130130129862e-01 5.247728703374777703e-01 4.382486747417417283e-01 1.731417918892441121e-01
8.144144144144143116e-01 5.237643481349911756e-01 4.363155195777060902e-01 1.704218700638510109e-01
8.158158158158157480e-01 5.227558259325044698e-01 4.343823644136702855e-01 1.675681882547649104e-01
8.172172172172171845e-01 5.217473037300177641e-01 4.324492092496343698e-01 1.647145064456788655e-01
8.186186186186185099e-01 5.207387815275311693e-01 4.305160540855987317e-01 1.618608246365930703e-01
8.200200200200199463e-01 5.197302593250444636e-01 4.285828989215629270e-01 1.590071428275069143e-01
8.214214214214213827e-01 5.187217371225576468e-01 4.266497437575270113e-01 1.561451829236069622e-01
8.228228228228227081e-01 5.177132149200710520e-01 4.247165885934913732e-01 1.532367566673555892e-01
8.242242242242241446e-01 5.167046927175843463e-01 4.227834334294555685e-01 1.503283304111040497e-01
8.256256256256255810e-01 5.156961705150976405e-01 4.208502782654197083e-01 1.474199041548524547e-01
8.270270270270269064e-01 5.146876483126110458e-01 4.189171231013840702e-01 1.445114778986011372e-01
8.284284284284283428e-01 5.136791261101243400e-01 4.169839679373482100e-01 1.416030516423494867e-01
8.298298298298297793e-01 5.126706039076376342e-01 4.150508127733123498e-01 1.386946253860979472e-01
8.312312312312311047e-01 5.116620817051510395e-01 4.131176576092767116e-01 1.357861991298466298e-01
8.326326326326325411e-01 5.106535595026643337e-01 4.111845024452408515e-01 1.328777728735950625e-01
8.340340340340340886e-01 5.096450373001776279e-01 4.092513472812049913e-01 1.299693466173434953e-01
8.354354354354353029e-01 5.086365150976910332e-01 4.073181921171694087e-01 1.269901671388512787e-01
8.368368368368367394e-01 5.076279928952042164e-01 4.053850369531335485e-01 1.236486980189611673e-01
8.382382382382382868e-01 5.066194706927176217e-01 4.034518817890976328e-01 1.204007808247570116e-01
8.396396396396395012e-01 5.056109484902309159e-01 4.014672695616512410e-01 1.171700029039949575e-01
8.410410410410409376e-01 5.046024262877443212e-01 3.992842242369239458e-01 1.139392249832325982e-01
8.424424424424424851e-01 5.035939040852575044e-01 3.971011789121966506e-01 1.107084470624702388e-01
8.438438438438436995e-01 5.025853818827709096e-01 3.949181335874695775e-01 1.074776691417082264e-01
8.452452452452451359e-01 5.015189754010695999e-01 3.927350882627422823e-01 1.046418732467035290e-01
8.466466466466466834e-01 5.001526165775400656e-01 3.905520429380149317e-01 1.047375442862412825e-01
8.480480480480478978e-01 4.987862577540108089e-01 3.883689976132879695e-01 1.048332153257790222e-01
8.494494494494493342e-01 4.974198989304813301e-01 3.861859522885606189e-01 1.049288863653167758e-01
8.508508508508508816e-01 4.960535401069519068e-01 3.840029069638333792e-01 1.050245574048545155e-01
8.522522522522520960e-01 4.946871812834225945e-01 3.818198616391062505e-01 1.051202284443922552e-01
8.536536536536535325e-01 4.933208224598931158e-01 3.796368163143790109e-01 1.052173434590299994e-01
8.550550550550550799e-01 4.919544636363636925e-01 3.774537709896517157e-01 1.053163307259560311e-01
8.564564564564562943e-01 4.905881048128342692e-01 3.752707256649246426e-01 1.054153179928820627e-01
8.578578578578577307e-01 4.892217459893049014e-01 3.730876803401972919e-01 1.055143052598080944e-01
8.592592592592592782e-01 4.878553871657753671e-01 3.709046350154700522e-01 1.056132925267341260e-01
8.606606606606604926e-01 4.864890283422460548e-01 3.687215896907430346e-01 1.057122797936601438e-01
8.620620620620619290e-01 4.851226695187166316e-01 3.665385443660156839e-01 1.058112670605861755e-01
8.634634634634634764e-01 4.837563106951871528e-01 3.643554990412883887e-01 1.059102543275122071e-01
8.648648648648646908e-01 4.823899518716578405e-01 3.621724537165612601e-01 1.060092415944382249e-01
8.662662662662661273e-01 4.810235930481284172e-01 3.599658398943252902e-01 1.061089023602029280e-01
8.676676676676676747e-01 4.796572342245989384e-01 3.577319711761396959e-01 1.062101511047991581e-01
8.690690690690688891e-01 4.782908754010696262e-01 3.554981024579542681e-01 1.063113998493953882e-01
8.704704704704703255e-01 4.769245165775400919e-01 3.532642337397686738e-01 1.064126485939916184e-01
8.718718718718718730e-01 4.755581577540107241e-01 3.509788630415268118e-01 1.065138973385878624e-01
8.732732732732733094e-01 4.741917989304811898e-01 3.483881110240402701e-01 1.066151460831840925e-01
8.746746746746745238e-01 4.728254401069518775e-01 3.457973590065540614e-01 1.067163948277803226e-01
8.760760760760760713e-01 4.714590812834224542e-01 3.432066069890675197e-01 1.068176435723765527e-01
8.774774774774775077e-01 4.700927224598929755e-01 3.406158549715808115e-01 1.069188923169727967e-01
8.788788788788787221e-01 4.687263636363636632e-01 3.380251029540947139e-01 1.070198024011220772e-01
8.802802802802802695e-01 4.673600048128342399e-01 3.354343509366081166e-01 1.071196045270471076e-01
8.816816816816817060e-01 4.659936459893047611e-01 3.328435989191216304e-01 1.072219162732853670e-01
8.830830830830831424e-01 4.646272871657752823e-01 3.302528469016351442e-01 1.073245352366688082e-01
8.844844844844844678e-01 4.632609283422459145e-01 3.276620948841487690e-01 1.074271542000522217e-01
8.858858858858859042e-01 4.617532644701691225e-01 3.250713428666622828e-01 1.075297731634356629e-01
8.872872872872873407e-01 4.599330749777380545e-01 3.224805908491757411e-01 1.076323921268190903e-01
8.886886886886886661e-01 4.581128854853071530e-01 3.198898388316894770e-01 1.077350110902025038e-01
8.900900900900901025e-01 4.562926959928761406e-01 3.172990868142029908e-01 1.078376300535859450e-01
8.914914914914915389e-01 4.544725065004450726e-01 3.147083347967164491e-01 1.079402490169693862e-01
8.928928928928928643e-01 4.526523170080142267e-01 3.116409778615183979e-01 1.080428679803528136e-01
8.942942942942943008e-01 4.508321275155831587e-01 3.085196424539967119e-01 1.081456168857908018e-01
8.956956956956957372e-01 4.490119380231521462e-01 3.053983070464749705e-01 1.082499223775618691e-01
8.970970970970970626e-01 4.471917485307213003e-01 3.022769716389535621e-01 1.083544349056534822e-01
8.984984984984984990e-01 4.453715590382902323e-01 2.991556362314319317e-01 1.084589474337451093e-01
8.998998998998999355e-01 4.435513695458592198e-01 2.960343008239102458e-01 1.085634599618367224e-01
9.013013013013012609e-01 4.417311800534283739e-01 2.929129654163888929e-01 1.086679724899283495e-01
9.027027027027026973e-01 4.399109905609972504e-01 2.897916300088671515e-01 1.087724850180199765e-01
9.041041041041041337e-01 4.380908010685661824e-01 2.866702946013454656e-01 1.088769975461116035e-01
9.055055055055054591e-01 4.362706115761353365e-01 2.835489591938241682e-01 1.089815100742032306e-01
9.069069069069068956e-01 4.344504220837043240e-01 2.804276237863024268e-01 1.090860226022948576e-01
9.083083083083083320e-01 4.326302325912733115e-01 2.772326854679959540e-01 1.091905351303864846e-01
9.097097097097096574e-01 4.308100430988424101e-01 2.735429478423013205e-01 1.092950619804569229e-01
9.111111111111110938e-01 4.289898536064113976e-01 2.691922398833909158e-01 1.094011090446322942e-01
9.125125125125125303e-01 4.271696641139803297e-01 2.650090898235785697e-01 1.095071561088076517e-01
9.139139139139138557e-01 4.253494746215494837e-01 2.608259397637666677e-01 1.096132031729830092e-01
9.153153153153152921e-01 4.235292851291184157e-01 2.566427897039544326e-01 1.097196153177064232e-01
9.167167167167167285e-01 4.211048515436240924e-01 2.524596396441421420e-01 1.098261841879612649e-01
9.181181181181180539e-01 4.183611296644296207e-01 2.482764895843302955e-01 1.099327530582160928e-01
9.195195195195194904e-01 4.156174077852348714e-01 2.440933395245179494e-01 1.100393219284709345e-01
9.209209209209209268e-01 4.128736859060401221e-01 2.399101894647056032e-01 1.101458907987257763e-01
9.223223223223222522e-01 4.101299640268457058e-01 2.357270394048937567e-01 1.102524596689805902e-01
9.237237237237236887e-01 4.073862421476510676e-01 2.315438893450814661e-01 1.103590285392354320e-01
9.251251251251251251e-01 4.046425202684563183e-01 2.273607392852691755e-01 1.104655974094902737e-01
9.265265265265264505e-01 4.018987983892619020e-01 2.231775892254573290e-01 1.105721662797451016e-01
9.279279279279278869e-01 3.991550765100671527e-01 2.189944391656450384e-01 1.106787351499999295e-01
9.293293293293293234e-01 3.964113546308724589e-01 2.148112891058326923e-01 1.107851694188845965e-01
9.307307307307306488e-01 3.936676327516780427e-01 2.106281390460208458e-01 1.108912136591981568e-01
9.321321321321320852e-01 3.909239108724832934e-01 2.064449889862085552e-01 1.109972578995117309e-01
9.335335335335335216e-01 3.881801889932885996e-01 2.013942799813623896e-01 1.111033021398253051e-01
9.349349349349348470e-01 3.854364671140941279e-01 1.963430863354820310e-01 1.112093463801388654e-01
9.363363363363362835e-01 3.819691684698610645e-01 1.912918926896011729e-01 1.113153906204524396e-01
9.377377377377377199e-01 3.767036537867078372e-01 1.862406990437201482e-01 1.114214348607660277e-01
9.391391391391390453e-01 3.714381391035552205e-01 1.811895053978398451e-01 1.115287984934360821e-01
9.405405405405404817e-01 3.661726244204019931e-01 1.761383117519590424e-01 1.116363841531821666e-01
9.419419419419419182e-01 3.609071097372487658e-01 1.710871181060780732e-01 1.117439698129282372e-01
9.433433433433432436e-01 3.556415950540960935e-01 1.660359244601977702e-01 1.118515554726743078e-01
9.447447447447446800e-01 3.503760803709429772e-01 1.609847308143168010e-01 1.119591411324203922e-01
9.461461461461461164e-01 3.451105656877896943e-01 1.559335371684359428e-01 1.120667267921664628e-01
9.475475475475474418e-01 3.393007120418851663e-01 1.508823435225555287e-01 1.121752518236667495e-01
9.489489489489489893e-01 3.333551832460728281e-01 1.458311498766740877e-01 1.122857082849521571e-01
9.503503503503503147e-01 3.274096544502617112e-01 1.407799562307936736e-01 1.123961647462375230e-01
9.517517517517516401e-01 3.214641256544506498e-01 1.357287625849133150e-01 1.125066212075229027e-01
9.531531531531531876e-01 3.155185968586382561e-01 1.306775689390318740e-01 1.126170776688082964e-01
9.545545545545545130e-01 3.095730680628271392e-01 1.255436565391652159e-01 1.127275341300936623e-01
9.559559559559558384e-01 3.036454742857146449e-01 1.196084161511787591e-01 1.128379905913790282e-01
9.573573573573573858e-01 2.978052662857137989e-01 1.136731757631910533e-01 1.129484470526644357e-01
9.587587587587587112e-01 2.919650582857142296e-01 1.077379353752044855e-01 1.130589035139498016e-01
9.601601601601600366e-01 2.861248502857146603e-01 1.018026949872180287e-01 1.131693599752351675e-01
9.615615615615615841e-01 2.802846422857138142e-01 9.586745459923026735e-02 1.132798164365205751e-01
9.629629629629629095e-01 2.744444342857143004e-01 9.306903285797429870e-02 1.133902728978059410e-01
9.643643643643642349e-01 2.686042262857146756e-01 9.318759626127536000e-02 1.135007293590913208e-01
9.657657657657657824e-01 2.625202713567834634e-01 9.330615966457643518e-02 1.136111858203767144e-01
9.671671671671671078e-01 2.561004447236181480e-01 9.342472306787749647e-02 1.137216422816620942e-01
9.685685685685684332e-01 2.496806180904529437e-01 9.354328647117855777e-02 1.138320987429474601e-01
9.699699699699699806e-01 2.432607914572861296e-01 9.366184987447964683e-02 1.139435084518274216e-01
9.713713713713713060e-01 2.368409648241208143e-01 9.378041327778070813e-02 1.140554768419845960e-01
9.727727727727727425e-01 2.304211381909547773e-01 9.389883194626240381e-02 1.141674452321417843e-01
9.741741741741741789e-01 2.237691404255317540e-01 9.401515750174702091e-02 1.142794136222989726e-01
9.755755755755755043e-01 2.165206553191492689e-01 9.413148305723162412e-02 1.143913820124561470e-01
9.769769769769769407e-01 2.092721702127660066e-01 9.424523977358675864e-02 1.145033504026133353e-01
9.783783783783783772e-01 2.020236851063827166e-01 9.435845583920131341e-02 1.146171296323452160e-01
9.797797797797797026e-01 1.947752000000002592e-01 9.447167190481584043e-02 1.147314277807575805e-01
9.811811811811811390e-01 1.875267148936169970e-01 9.458488797043038132e-02 1.148457259291699450e-01
9.825825825825825754e-01 1.798174553775740980e-01 9.469810403604492222e-02 1.149600240775823096e-01
9.839839839839839009e-01 1.720216018306639782e-01 9.481132010165946311e-02 1.150743222259946741e-01
9.853853853853853373e-01 1.642257482837529703e-01 9.492453616727400401e-02 1.151886203744070386e-01
9.867867867867867737e-01 1.564298947368419901e-01 9.503775223288854490e-02 1.153029185228193892e-01
9.881881881881880991e-01 1.486340411899318981e-01 9.515096829850307192e-02 1.154172166712317538e-01
9.895895895895895356e-01 1.405751980906922438e-01 9.526418436411762669e-02 1.155315148196441044e-01
9.909909909909909720e-01 1.324444391408112209e-01 9.537646442549778392e-02 1.156479115730361384e-01
9.923923923923922974e-01 1.243136801909310030e-01 9.548722406377163630e-02 1.157649632028480702e-01
9.937937937937937338e-01 1.161829212410498968e-01 9.559564487610905381e-02 1.158820148326600019e-01
9.951951951951951703e-01 1.080521622911687907e-01 9.570325218317324301e-02 1.159990664624719336e-01
9.965965965965964957e-01 9.987260528422750583e-02 9.581085949023740445e-02 1.161161180922838793e-01
9.979979979979979321e-01 9.168976781425138001e-02 9.591846679730159364e-02 1.162331697220958110e-01
9.993993993993993685e-01 8.350693034427525419e-02 9.602625396901763588e-02 1.163502213519077566e-01
1.000800800800800694e+00 8.004069771016812662e-02 9.613428657134133470e-02 1.164676957304144889e-01
1.002202202202202130e+00 8.011189150837988437e-02 9.624231917366504740e-02 1.165863470196603080e-01
1.003603603603603567e+00 8.018288513966480291e-02 9.635035177598876011e-02 1.167049983089061271e-01
1.005005005005005003e+00 8.025387877094972144e-02 9.645838437831247281e-02 1.168236495981519185e-01
1.006406406406406440e+00 8.032487240223463998e-02 9.656641698063618551e-02 1.169430248862807220e-01
1.007807807807807876e+00 8.039586603351955851e-02 9.667346960838184289e-02 1.170642332225447224e-01
1.009209209209209090e+00 8.046669846397466741e-02 9.677814340851792485e-02 1.171854415588087089e-01
1.010610610610610527e+00 8.053712999208234580e-02 9.688281720865402069e-02 1.173066498950727093e-01
1.012012012012011963e+00 8.060756152019002418e-02 9.698610424560361043e-02 1.174278582313366959e-01
1.013413413413413400e+00 8.067799304829770257e-02 9.708890459006175311e-02 1.175490665676006963e-01
1.014814814814814836e+00 8.074842457640538096e-02 9.719170493451989579e-02 1.176702749038646967e-01
1.016216216216216273e+00 8.081840004676539568e-02 9.729450527897803846e-02 1.177914832401286971e-01
1.017617617617617487e+00 8.088773365549492556e-02 9.739730562343618114e-02 1.179126915763926697e-01
1.019019019019018923e+00 8.095706726422446931e-02 9.750010596789432382e-02 1.180338999126566701e-01
1.020420420420420360e+00 8.102640087295401305e-02 9.760290631235248038e-02 1.181558070692747264e-01
1.021821821821821796e+00 8.109573448168355680e-02 9.770570665681062306e-02 1.182786644657911057e-01
1.023223223223223233e+00 8.116479293663060590e-02 9.780850700126876573e-02 1.184045931970118398e-01
1.024624624624624669e+00 8.123353715610510950e-02 9.791130734572692229e-02 1.185308838404018628e-01
1.026026026026025884e+00 8.130228137557959922e-02 9.801410769018505109e-02 1.186571744837918718e-01
1.027427427427427320e+00 8.137102559505410282e-02 9.811690803464319377e-02 1.187834651271818948e-01
1.028828828828828756e+00 8.143976981452859254e-02 9.821970837910135033e-02 1.189097557705719038e-01
1.030230230230230193e+00 8.150851403400308226e-02 9.832250872355947913e-02 1.190360464139619268e-01
1.031631631631631629e+00 8.157725825347758586e-02 9.842456721267348052e-02 1.191623370573519358e-01
1.033033033033033066e+00 8.164600247295208946e-02 9.852589744205736411e-02 1.192886277007419726e-01
1.034434434434434280e+00 8.171474669242657918e-02 9.862722767144123381e-02 1.194149183441319817e-01
1.035835835835835939e+00 8.178349091190108278e-02 9.872778351017347243e-02 1.195412089875220046e-01
1.037237237237237153e+00 8.185195414559387483e-02 9.882799838957023741e-02 1.196680228178436806e-01
1.038638638638638589e+00 8.192011891187739314e-02 9.892821326896700240e-02 1.197988348828652738e-01
1.040040040040040026e+00 8.198828367816092533e-02 9.902842814836379515e-02 1.199304814490900206e-01
1.041441441441441462e+00 8.205644844444444364e-02 9.912864302776056014e-02 1.200621280153147397e-01
1.042842842842842677e+00 8.212461321072796194e-02 9.922885790715732512e-02 1.201937745815394448e-01
1.044244244244244335e+00 8.219270738532111209e-02 9.932907278655411787e-02 1.203254211477641916e-01
1.045645645645645549e+00 8.226071581039755276e-02 9.942928766595088286e-02 1.204570677139889245e-01
1.047047047047046986e+00 8.232872423547400731e-02 9.952950254534764785e-02 1.205887142802136436e-01
1.048448448448448422e+00 8.239673266055046186e-02 9.962971742474444059e-02 1.207203608464383904e-01
1.049849849849849859e+00 8.246474108562691641e-02 9.972993230414120558e-02 1.208520074126631094e-01
1.051251251251251073e+00 8.253300552469135243e-02 9.982972373038052905e-02 1.209836539788878285e-01
1.052652652652652732e+00 8.260164365740740866e-02 9.992916639248146382e-02 1.211162886300182900e-01
1.054054054054053946e+00 8.267028179012346489e-02 1.000286090545823847e-01 1.212526354283213342e-01
1.055455455455455382e+00 8.273891992283950725e-02 1.001280517166833195e-01 1.213897070579157134e-01
1.056856856856856819e+00 8.280755805555556348e-02 1.002274943787842404e-01 1.215267786875100925e-01
1.058258258258258255e+00 8.287606717357910713e-02 1.003269370408851613e-01 1.216638503171044577e-01
1.059659659659659692e+00 8.294438900153609795e-02 1.004263797029860961e-01 1.218009219466988369e-01
1.061061061061061128e+00 8.301271082949310265e-02 1.005258223650870170e-01 1.219379935762932021e-01
1.062462462462462343e+00 8.308103265745007959e-02 1.006252650271879379e-01 1.220750652058875674e-01
1.063863863863863779e+00 8.314935448540707041e-02 1.007251968170857354e-01 1.222121368354819604e-01
1.065265265265265215e+00 8.321810871194380843e-02 1.008251695781964830e-01 1.223492084650763256e-01
1.066666666666666652e+00 8.328755056986729410e-02 1.009252496736987026e-01 1.224878337943423323e-01
1.068068068068068088e+00 8.335699242779079365e-02 1.010257657764975225e-01 1.226279684533708447e-01
1.069469469469469525e+00 8.342643428571429320e-02 1.011262730427178458e-01 1.227718309477573988e-01
1.070870870870870739e+00 8.349587614363779275e-02 1.012265785105853910e-01 1.229156934421439529e-01
1.072272272272272176e+00 8.356575863816310956e-02 1.013268839784529501e-01 1.230595559365305347e-01
1.073673673673673612e+00 8.363619016627078795e-02 1.014271894463205093e-01 1.232034184309170888e-01
1.075075075075075048e+00 8.370662169437846634e-02 1.015274949141880684e-01 1.233472809253036429e-01
1.076476476476476485e+00 8.377705322248614472e-02 1.016278003820556275e-01 1.234911434196901969e-01
1.077877877877877921e+00 8.384748475059382311e-02 1.017281058499232005e-01 1.236350059140767788e-01
1.079279279279279136e+00 8.391833660799999373e-02 1.018284113177907457e-01 1.237802984481285173e-01
1.080680680680680572e+00 8.398950062399999916e-02 1.019289747131769397e-01 1.239268792808698449e-01
1.082082082082082009e+00 8.406066464000000460e-02 1.020299681281889304e-01 1.240734601136111726e-01
1.083483483483483445e+00 8.413182865599999616e-02 1.021309615432009210e-01 1.242225709246715104e-01
1.084884884884884881e+00 8.420299267200000159e-02 1.022319549582129256e-01 1.243723821111749894e-01
1.086286286286286318e+00 8.427450165861513631e-02 1.023329483732249301e-01 1.245221932976784684e-01
1.087687687687687532e+00 8.434612405797101142e-02 1.024339417882369208e-01 1.246720044841819197e-01
1.089089089089088969e+00 8.441774645732688653e-02 1.025349352032489114e-01 1.248218156706853987e-01
1.090490490490490405e+00 8.448936885668277552e-02 1.026359286182609160e-01 1.249719923569344582e-01
1.091891891891891841e+00 8.456099125603865063e-02 1.027368389819024175e-01 1.251249403472125821e-01
1.093293293293293278e+00 8.463311667477696476e-02 1.028379031395845744e-01 1.252778883374907337e-01
1.094694694694694714e+00 8.470526186536903035e-02 1.029406528373361385e-01 1.254308363277688854e-01
1.096096096096095929e+00 8.477740705596106818e-02 1.030441751734126610e-01 1.255837843180470093e-01
1.097497497497497365e+00 8.484955224655313377e-02 1.031476975094891835e-01 1.257399917231983300e-01
1.098898898898898802e+00 8.492209437135721239e-02 1.032512198455657199e-01 1.258971582049955851e-01
1.100300300300300238e+00 8.499616183180683238e-02 1.033547421816422285e-01 1.260543246867928402e-01
1.101701701701701674e+00 8.507022929225645236e-02 1.034582645177187649e-01 1.262121898778246765e-01
1.103103103103103111e+00 8.514429675270608622e-02 1.035617868537952735e-01 1.263725265518340080e-01
1.104504504504504325e+00 8.521836421315570620e-02 1.036660339400712894e-01 1.265328632258433117e-01
1.105905905905905762e+00 8.529243167360534006e-02 1.037716062287519225e-01 1.266931998998526154e-01
1.107307307307307198e+00 8.536649913405496004e-02 1.038771785174325418e-01 1.268535365738619469e-01
1.108708708708708635e+00 8.544056659450458002e-02 1.039827508061131611e-01 1.270138732478712507e-01
1.110110110110110071e+00 8.551463405495421388e-02 1.040872559317591178e-01 1.271749570503245275e-01
1.111511511511511507e+00 8.558870151540384774e-02 1.041917135829072971e-01 1.273394060265081174e-01
1.112912912912912722e+00 8.566437354344123845e-02 1.042961712340554764e-01 1.275059870321856303e-01
1.114314314314314158e+00 8.574014442930154301e-02 1.044006288852036557e-01 1.276731516904711095e-01
1.115715715715715595e+00 8.581591531516184757e-02 1.045068784337263301e-01 1.278403163487565886e-01
1.117117117117117031e+00 8.589168620102215213e-02 1.046137772565595148e-01 1.280074810070420399e-01
1.118518518518518468e+00 8.596775367153913772e-02 1.047206760793927133e-01 1.281744256580734098e-01
1.119919919919919904e+00 8.604424122098022765e-02 1.048275749022258840e-01 1.283410157785245809e-01
1.121321321321321118e+00 8.612072877042131758e-02 1.049344737250590687e-01 1.285076058989756964e-01
1.122722722722722777e+00 8.619721631986243526e-02 1.050413725478922533e-01 1.286768330085523160e-01
1.124124124124123991e+00 8.627370386930352519e-02 1.051476996415889875e-01 1.288505255418800344e-01
1.125525525525525428e+00 8.635149686514885514e-02 1.052543998980345341e-01 1.290244731279637513e-01
1.126926926926926864e+00 8.642939092819615365e-02 1.053619424268434357e-01 1.291984207140475516e-01
1.128328328328328301e+00 8.650728499124343829e-02 1.054708336266586555e-01 1.293723683001312685e-01
1.129729729729729515e+00 8.658517905429070904e-02 1.055807724033749756e-01 1.295463158862150133e-01
1.131131131131131173e+00 8.666372606761565955e-02 1.056907111800912957e-01 1.297204413627047470e-01
1.132532532532532388e+00 8.674286754448398695e-02 1.058006499568076159e-01 1.298976691844644371e-01
1.133933933933933824e+00 8.682200902135231435e-02 1.059105887335239360e-01 1.300748970062241272e-01
1.135335335335335483e+00 8.690115049822064175e-02 1.060232210425336719e-01 1.302524808114831345e-01
1.136736736736736697e+00 8.698049339945897185e-02 1.061365463919091423e-01 1.304360229455422404e-01
1.138138138138137911e+00 8.706070532010820595e-02 1.062482772073038706e-01 1.306195650796013463e-01
1.139539539539539570e+00 8.714091724075745393e-02 1.063600080226986266e-01 1.308031072136605077e-01
1.140940940940940784e+00 8.722112916140667416e-02 1.064717388380933549e-01 1.309866493477196414e-01
1.142342342342342221e+00 8.730134108205590826e-02 1.065834696534880971e-01 1.311701914817787751e-01
1.143743743743743879e+00 8.738235212397447993e-02 1.066959948471784131e-01 1.313537336158379087e-01
1.145145145145145094e+00 8.746344147675479130e-02 1.068110060604075817e-01 1.315358824189214459e-01
1.146546546546546530e+00 8.754453082953510268e-02 1.069260172736367503e-01 1.317178315613135586e-01
1.147947947947947966e+00 8.762562018231541405e-02 1.070410284868659190e-01 1.319044507022741342e-01
1.149349349349349181e+00 8.770773292479108751e-02 1.071554239615686577e-01 1.320950051258285851e-01
1.150750750750750617e+00 8.779032811513463874e-02 1.072687407328366538e-01 1.322855595493830916e-01
1.152152152152152276e+00 8.787292330547818997e-02 1.073821272896702400e-01 1.324761139729375703e-01
1.153553553553553490e+00 8.795551849582172732e-02 1.074989549686627688e-01 1.326675341429074395e-01
1.154954954954954927e+00 8.803847953183520370e-02 1.076157826476552976e-01 1.328593008276179599e-01
1.156356356356356363e+00 8.812177074906367424e-02 1.077326103266478263e-01 1.330510675123284248e-01
1.157757757757757577e+00 8.820506196629213091e-02 1.078494380056403412e-01 1.332428341970389174e-01
1.159159159159159014e+00 8.828835318352060146e-02 1.079662656846328839e-01 1.334375149796958038e-01
1.160560560560560672e+00 8.837215914448670606e-02 1.080829562687147111e-01 1.336382335138776578e-01
1.161961961961961887e+00 8.845671714828898247e-02 1.082017864436026489e-01 1.338389520480594841e-01
1.163363363363363323e+00 8.854127515209125887e-02 1.083221535473023467e-01 1.340390458486384884e-01
1.164764764764764760e+00 8.862583315589354915e-02 1.084425206510020723e-01 1.342385141776041846e-01
1.166166166166165974e+00 8.871081774349084959e-02 1.085628877547017701e-01 1.344379825065698808e-01
1.167567567567567410e+00 8.879659886210222730e-02 1.086832548584014818e-01 1.346374508355355770e-01
1.168968968968969069e+00 8.888237998071360502e-02 1.088037838802134588e-01 1.348369191645013010e-01
1.170370370370370283e+00 8.896816109932498273e-02 1.089282293348446257e-01 1.350402572259924716e-01
1.171771771771771720e+00 8.905438168297455381e-02 1.090521443027721166e-01 1.352479878623125409e-01
1.173173173173173156e+00 8.914142181996086156e-02 1.091746447711784418e-01 1.354557184986326379e-01
1.174574574574574370e+00 8.922846195694715543e-02 1.092971452395847670e-01 1.356634491349527072e-01
1.175975975975975807e+00 8.931550209393346318e-02 1.094196457079911200e-01 1.358711797712727765e-01
1.177377377377377465e+00 8.940307016881826607e-02 1.095436042225453599e-01 1.360789104075928735e-01
1.178778778778778680e+00 8.949140683217476910e-02 1.096700660367686264e-01 1.362866410439129428e-01
1.180180180180180116e+00 8.957974349553127213e-02 1.097965278509919068e-01 1.364943716802330398e-01
1.181581581581581553e+00 8.966808015888778904e-02 1.099229896652151872e-01 1.367093909643869176e-01
1.182982982982982767e+00 8.975702126760562449e-02 1.100497985605009554e-01 1.369251116823973491e-01
1.184384384384384203e+00 8.984651323943662615e-02 1.101767118920604638e-01 1.371408324004077806e-01
1.185785785785785862e+00 8.993600521126761393e-02 1.103036252236199721e-01 1.373565531184182120e-01
1.187187187187187076e+00 9.002549718309858784e-02 1.104305385551794527e-01 1.375722738364286435e-01
1.188588588588588513e+00 9.011587042857142904e-02 1.105574518867389749e-01 1.377879945544390750e-01
1.189989989989989949e+00 9.020664085714286129e-02 1.106843652182984694e-01 1.380037152724495342e-01
1.191391391391391164e+00 9.029741128571427966e-02 1.108112785498579639e-01 1.382242518472914794e-01
1.192792792792792822e+00 9.038818171428571191e-02 1.109384723609388723e-01 1.384479342791909429e-01
1.194194194194194258e+00 9.047997551652893489e-02 1.110716262550717343e-01 1.386716167110903786e-01
1.195595595595595473e+00 9.057187119834710087e-02 1.112052932603332656e-01 1.388952991429898143e-01
1.196996996996996909e+00 9.066376688016529461e-02 1.113389602655948107e-01 1.391189815748892222e-01
1.198398398398398346e+00 9.075572962655602260e-02 1.114726272708563559e-01 1.393418613523415006e-01
1.199799799799799560e+00 9.084800661825725987e-02 1.116062942761178872e-01 1.395645290815530348e-01
1.201201201201201219e+00 9.094028360995851101e-02 1.117399612813794324e-01 1.397914238354511784e-01
1.202602602602602655e+00 9.103256060165976216e-02 1.118748654649072416e-01 1.400217419306198918e-01
1.204004004004003869e+00 9.112550520547944843e-02 1.120121708220809392e-01 1.402520600257885774e-01
1.205405405405405528e+00 9.121924073761855656e-02 1.121494761792546646e-01 1.404825772024969610e-01
1.206806806806806742e+00 9.131297626975763693e-02 1.122867815364283761e-01 1.407136239090459040e-01
1.208208208208207957e+00 9.140671180189673117e-02 1.124221017749654772e-01 1.409446706155948470e-01
1.209609609609609615e+00 9.150172917470525413e-02 1.125573644303279053e-01 1.411757173221438177e-01
1.211011011011011052e+00 9.159707217577706118e-02 1.126926270856903056e-01 1.414115626650759017e-01
1.212412412412412266e+00 9.169241517684886822e-02 1.128289670678200296e-01 1.416491752507347268e-01
1.213813813813813924e+00 9.178788088457390248e-02 1.129678902488673864e-01 1.418863818765446205e-01
1.215215215215215139e+00 9.188384099244877035e-02 1.131068134299147154e-01 1.421229831682546685e-01
1.216616616616616353e+00 9.197980110032362433e-02 1.132457366109620583e-01 1.423595844599647164e-01
1.218018018018018012e+00 9.207576120819850607e-02 1.133846597920094290e-01 1.425961857516748199e-01
1.219419419419419448e+00 9.217230779956427089e-02 1.135235829730567580e-01 1.428334920321674972e-01
1.220820820820820662e+00 9.226920869281045323e-02 1.136625061541040871e-01 1.430772280816857700e-01
1.222222222222222321e+00 9.236610958605664945e-02 1.138049574661522678e-01 1.433209641312040705e-01
1.223623623623623535e+00 9.246312554696133057e-02 1.139509567933768563e-01 1.435647001807223710e-01
1.225025025025024972e+00 9.256141838674034061e-02 1.140969561206014588e-01 1.438084362302406438e-01
1.226426426426426408e+00 9.265971122651935066e-02 1.142429554478260612e-01 1.440521722797589166e-01
1.227827827827827845e+00 9.275800406629834682e-02 1.143889547750506497e-01 1.442959083292771894e-01
1.229229229229229281e+00 9.285662022222222756e-02 1.145349541022752521e-01 1.445436267454773827e-01
1.230630630630630717e+00 9.295545913333334853e-02 1.146809534294998545e-01 1.447936702978275259e-01
1.232032032032031932e+00 9.305429804444444175e-02 1.148284878408381143e-01 1.450437138501776968e-01
1.233433433433433368e+00 9.315336677236693563e-02 1.149778296412776596e-01 1.452937574025278678e-01
1.234834834834834805e+00 9.325410858437147010e-02 1.151271714417171910e-01 1.455438009548780387e-01
1.236236236236236241e+00 9.335485039637599070e-02 1.152765132421567362e-01 1.457938445072281819e-01
1.237637637637637678e+00 9.345559220838052517e-02 1.154253042936672913e-01 1.460460900489267411e-01
1.239039039039039114e+00 9.355641569160998150e-02 1.155725216634481967e-01 1.463014480595083433e-01
1.240440440440440328e+00 9.365727172335601425e-02 1.157197390332290743e-01 1.465568060700898623e-01
1.241841841841841765e+00 9.375812775510204700e-02 1.158689421568609296e-01 1.468121640806714645e-01
1.243243243243243201e+00 9.385964178240741029e-02 1.160191644756416868e-01 1.470674247697252301e-01
1.244644644644644638e+00 9.396259898148148770e-02 1.161693867944224301e-01 1.473226811711653150e-01
1.246046046046046074e+00 9.406555618055556511e-02 1.163196091132031734e-01 1.475795024369325747e-01
1.247447447447447511e+00 9.416851337962964252e-02 1.164715713551277843e-01 1.478398379875492941e-01
1.248848848848848725e+00 9.427170484918794002e-02 1.166269868777471547e-01 1.481001735381660689e-01
1.250250250250250161e+00 9.437490092807425401e-02 1.167824024003665251e-01 1.483605090887827882e-01
1.251651651651651598e+00 9.447809700696056801e-02 1.169408503595246313e-01 1.486208446393995630e-01
1.253053053053053034e+00 9.458176757009345570e-02 1.170997636597773534e-01 1.488814431848569098e-01
1.254454454454454471e+00 9.468568698598131550e-02 1.172579594494428112e-01 1.491431845666013334e-01
1.255855855855855907e+00 9.478960640186917530e-02 1.174161552391082691e-01 1.494067929923200699e-01
1.257257257257257121e+00 9.489391711924438644e-02 1.175743510287736993e-01 1.496703932989975061e-01
1.258658658658658558e+00 9.499894075560802453e-02 1.177325468184391571e-01 1.499339936056749423e-01
1.260060060060059994e+00 9.510396439197166263e-02 1.178907426081046150e-01 1.501975939123523784e-01
1.261461461461461431e+00 9.520908670644391558e-02 1.180510928228191703e-01 1.504611942190297591e-01
1.262862862862862867e+00 9.531523828162291601e-02 1.182116288347768024e-01 1.507283604901765439e-01
1.264264264264264304e+00 9.542138985680191643e-02 1.183721648467344484e-01 1.510011542400199747e-01
1.265665665665665518e+00 9.552754143198091685e-02 1.185327008586920805e-01 1.512739479898633221e-01
1.267067067067066954e+00 9.563534780072904806e-02 1.186932368706497126e-01 1.515467417397067251e-01
1.268468468468468391e+00 9.574343409477521771e-02 1.188537728826073447e-01 1.518164803543691765e-01
1.269869869869869827e+00 9.585152038882138736e-02 1.190143479380182528e-01 1.520860417440510481e-01
1.271271271271271264e+00 9.595960668286755701e-02 1.191813608782807954e-01 1.523556969927510885e-01
1.272672672672672700e+00 9.606769297691374054e-02 1.193483738185433102e-01 1.526253869054631229e-01
1.274074074074073915e+00 9.617577927095989632e-02 1.195153867588058250e-01 1.528950768181751851e-01
1.275475475475475351e+00 9.628433536764706424e-02 1.196823996990683536e-01 1.531647667308872474e-01
1.276876876876876787e+00 9.639334887254902284e-02 1.198494126393308823e-01 1.534344446090740721e-01
1.278278278278278224e+00 9.650236237745096757e-02 1.200164255795933971e-01 1.537041191107401672e-01
1.279679679679679660e+00 9.661171485784920965e-02 1.201835755759038948e-01 1.539778743062659161e-01
1.281081081081081097e+00 9.672167161928306445e-02 1.203527777145556588e-01 1.542540096114476400e-01
1.282482482482482311e+00 9.683162838071693312e-02 1.205219798532074366e-01 1.545306387997804620e-01
1.283883883883883970e+00 9.694181456359102222e-02 1.206911819918592421e-01 1.548072679881133396e-01
1.285285285285285184e+00 9.705273104738154633e-02 1.208603841305110060e-01 1.550838971764461061e-01
1.286686686686686620e+00 9.716364753117207043e-02 1.210295862691627700e-01 1.553609347308705368e-01
1.288088088088088057e+00 9.727468585427136161e-02 1.211987884078145616e-01 1.556388420261527183e-01
1.289489489489489493e+00 9.738643839195980367e-02 1.213674971536381902e-01 1.559167493214348443e-01
1.290890890890890708e+00 9.749819092964824574e-02 1.215382164935145393e-01 1.562019756338922649e-01
1.292292292292292366e+00 9.761004002541298630e-02 1.217137067820615037e-01 1.564873810552985245e-01
1.293693693693693580e+00 9.772307054637865975e-02 1.218891970706084127e-01 1.567727864767046730e-01
1.295095095095095017e+00 9.783610106734433320e-02 1.220646873591553216e-01 1.570612195774859221e-01
1.296496496496496453e+00 9.794916640204866243e-02 1.222401776477022861e-01 1.573461913363926046e-01
1.297897897897897890e+00 9.806306527528808881e-02 1.224156679362491951e-01 1.576291045618678777e-01
1.299299299299299104e+00 9.817696414852751519e-02 1.225911582247961179e-01 1.579120177873431508e-01
1.300700700700700763e+00 9.829088750967743260e-02 1.227690692786111426e-01 1.581949310128185071e-01
1.302102102102101977e+00 9.840566818064516719e-02 1.229471013634581278e-01 1.584768747404348421e-01
1.303503503503503413e+00 9.852044885161290177e-02 1.231251334483051130e-01 1.587580032936216634e-01
1.304904904904904850e+00 9.863525828571428899e-02 1.233031655331521259e-01 1.590391318468085680e-01
1.306306306306306286e+00 9.875078428571429368e-02 1.234811976179990972e-01 1.593202603999954170e-01
1.307707707707707501e+00 9.886631028571428448e-02 1.236592297028460824e-01 1.596013889531822105e-01
1.309109109109109159e+00 9.898190909567498863e-02 1.238369068436792619e-01 1.598825175063691151e-01
1.310510510510510374e+00 9.909849496723460716e-02 1.240163057508890110e-01 1.601728551683531121e-01
1.311911911911911810e+00 9.921508083879423956e-02 1.241995372017545146e-01 1.604636369231275950e-01
1.313313313313313246e+00 9.933180251322752674e-02 1.243827686526200460e-01 1.607541883426098772e-01
1.314714714714714683e+00 9.944946788359788903e-02 1.245660001034855358e-01 1.610440479608643560e-01
1.316116116116115897e+00 9.956713325396825132e-02 1.247492315543510533e-01 1.613339075791188626e-01
1.317517517517517556e+00 9.968499621333334892e-02 1.249324630052165847e-01 1.616225671455326363e-01
1.318918918918918770e+00 9.980360290666667744e-02 1.251156944560820883e-01 1.619110290437426047e-01
1.320320320320320207e+00 9.992220959999999208e-02 1.253000942370778303e-01 1.622024955525793177e-01
1.321721721721721643e+00 1.000409168716577674e-01 1.254853523243496805e-01 1.624939620614161417e-01
1.323123123123123079e+00 1.001598406951871578e-01 1.256706104116215306e-01 1.627854285702528547e-01
1.324524524524524294e+00 1.002787645187165622e-01 1.258558684988933529e-01 1.630761479711630990e-01
1.325925925925925952e+00 1.003977571352075021e-01 1.260411265861652308e-01 1.633659256053262843e-01
1.327327327327327167e+00 1.005168401606425649e-01 1.262263846734370532e-01 1.636556432237605274e-01
1.328728728728728603e+00 1.006359231860776415e-01 1.264128043249920785e-01 1.639452939604279236e-01
1.330130130130130039e+00 1.007561681743869286e-01 1.266029152437708472e-01 1.642349446970953752e-01
1.331531531531531476e+00 1.008773602997275198e-01 1.267942982636773297e-01 1.645247745288801744e-01
1.332932932932932690e+00 1.009985524250681110e-01 1.269852205825852676e-01 1.648160199204968257e-01
1.334334334334334349e+00 1.011203429355281291e-01 1.271761092883280098e-01 1.651077592576797315e-01
1.335735735735735563e+00 1.012423662825788773e-01 1.273669979940706964e-01 1.653999381216281761e-01
1.337137137137137000e+00 1.013643896296296254e-01 1.275578866998133831e-01 1.656921169855765930e-01
1.338538538538538436e+00 1.014871782596685201e-01 1.277487754055561253e-01 1.659842958495250931e-01
1.339939939939939872e+00 1.016100443093922723e-01 1.279396641112988120e-01 1.662817163922185870e-01
1.341341341341341531e+00 1.017330291086351035e-01 1.281318285797772294e-01 1.665803725639679600e-01
1.342742742742742745e+00 1.018569218941504234e-01 1.283240464350007826e-01 1.668801328200742451e-01
1.344144144144143960e+00 1.019808146796657294e-01 1.285162642902243635e-01 1.671800867999140849e-01
1.345545545545545618e+00 1.021050083590463037e-01 1.287084821454479722e-01 1.674800407797539803e-01
1.346946946946946833e+00 1.022297699579242658e-01 1.289047024072103587e-01 1.677805169555502129e-01
1.348348348348348269e+00 1.023545315568022418e-01 1.291011108826039255e-01 1.680737933530649098e-01
1.349749749749749927e+00 1.024798185310734633e-01 1.292975193579975202e-01 1.683647987488079423e-01
1.351151151151151142e+00 1.026054612146892753e-01 1.294947561021646543e-01 1.686558838001009364e-01
1.352552552552552356e+00 1.027311038983050873e-01 1.296924578463995448e-01 1.689475690652680329e-01
1.353953953953954015e+00 1.028572093333333520e-01 1.298901595906344908e-01 1.692451326441606896e-01
1.355355355355355229e+00 1.029833866666666764e-01 1.300878613348693813e-01 1.695429287888854941e-01
1.356756756756756666e+00 1.031097491690544377e-01 1.302855630791042718e-01 1.698433292212961354e-01
1.358158158158158324e+00 1.032371918911174913e-01 1.304830550924965249e-01 1.701437296537068322e-01
1.359559559559559538e+00 1.033646346131805172e-01 1.306802281392027143e-01 1.704441300861174735e-01
1.360960960960960753e+00 1.034924109221901922e-01 1.308780464391784970e-01 1.707449578611878738e-01
1.362362362362362411e+00 1.036205881844380478e-01 1.310774156302818017e-01 1.710467705765968682e-01
1.363763763763763626e+00 1.037487654466858755e-01 1.312800481790181717e-01 1.713485848752145102e-01
1.365165165165165062e+00 1.038773753111432718e-01 1.314826807277545140e-01 1.716506066549465248e-01
1.366566566566566721e+00 1.040061090593343146e-01 1.316853132764909118e-01 1.719526284346786227e-01
1.367967967967967935e+00 1.041349906140350834e-01 1.318879458252272818e-01 1.722548053619727404e-01
1.369369369369369149e+00 1.042650418128654860e-01 1.320905783739636241e-01 1.725576032328275389e-01
1.370770770770770808e+00 1.043950930116959164e-01 1.322932560361989585e-01 1.728602436416352695e-01
1.372172172172172022e+00 1.045254157709251119e-01 1.324971542346790043e-01 1.731628840504430000e-01
1.373573573573573459e+00 1.046560398825256838e-01 1.327010524331590779e-01 1.734655244592507306e-01
1.374974974974975117e+00 1.047866639941262973e-01 1.329049506316391516e-01 1.737692315909996066e-01
1.376376376376376331e+00 1.049179420974889199e-01 1.331088488301192252e-01 1.740729931540415110e-01
1.377777777777777546e+00 1.050493379911373731e-01 1.333127470285992988e-01 1.743773590930242090e-01
1.379179179179179204e+00 1.051809183358098365e-01 1.335198985895661439e-01 1.746817250320069070e-01
1.380580580580580419e+00 1.053130951857355196e-01 1.337281728588655960e-01 1.749860909709896051e-01
1.381981981981981855e+00 1.054452720356612028e-01 1.339370140715128443e-01 1.752904569099722476e-01
1.383383383383383514e+00 1.055785962349397589e-01 1.341460519285660180e-01 1.755959861553318957e-01
1.384784784784784728e+00 1.057125646385542322e-01 1.343550897856191084e-01 1.759015384331292786e-01
1.386186186186185942e+00 1.058465974848484953e-01 1.345641004613917779e-01 1.762087986481133406e-01
1.387587587587587601e+00 1.059813778181818433e-01 1.347729979065876160e-01 1.765168505256102804e-01
1.388988988988988815e+00 1.061161581515151497e-01 1.349818953517833986e-01 1.768249024031071648e-01
1.390390390390390252e+00 1.062509384848484839e-01 1.351907927969791812e-01 1.771322317667318180e-01
1.391791791791791910e+00 1.063857188181818181e-01 1.354001941167351786e-01 1.774488512833366505e-01
1.393193193193193125e+00 1.065204991515151522e-01 1.356098596706948878e-01 1.777663458054554169e-01
1.394594594594594339e+00 1.066569135889570419e-01 1.358224707526999864e-01 1.780838403275742388e-01
1.395995995995995997e+00 1.067933476687116662e-01 1.360364888932931449e-01 1.784008505167417880e-01
1.397397397397397212e+00 1.069301804012345730e-01 1.362505070338862478e-01 1.787099162103797378e-01
1.398798798798798648e+00 1.070674566666666716e-01 1.364645251744793508e-01 1.790186955816863712e-01
1.400200200200200307e+00 1.072047329320987841e-01 1.366785433150725093e-01 1.793274749529930878e-01
1.401601601601601521e+00 1.073430489269051324e-01 1.368931919817952259e-01 1.796362543242996934e-01
1.403003003003002735e+00 1.074813926594089947e-01 1.371081772158826706e-01 1.799450336956063823e-01
1.404404404404404394e+00 1.076201641627543004e-01 1.373231624499701709e-01 1.802552786952429931e-01
1.405805805805805608e+00 1.077593738967136117e-01 1.375381476840576433e-01 1.805655548625156870e-01
1.407207207207207045e+00 1.078985900313479684e-01 1.377531329181451158e-01 1.808758310297884364e-01
1.408608608608608703e+00 1.080380179623824655e-01 1.379681181522325883e-01 1.811859828685719043e-01
1.410010010010009918e+00 1.081774458934169209e-01 1.381867943787957187e-01 1.814959477830022094e-01
1.411411411411411132e+00 1.083177532488113909e-01 1.384066650466534709e-01 1.818118305684486846e-01
1.412812812812812790e+00 1.084587279239302704e-01 1.386267905393373245e-01 1.821348728041905507e-01
1.414214214214214227e+00 1.085997933757961720e-01 1.388467876947080404e-01 1.824577228992854128e-01
1.415615615615615441e+00 1.087414414968152776e-01 1.390667172916238703e-01 1.827788492238677787e-01
1.417017017017017100e+00 1.088830896178343971e-01 1.392866468885397557e-01 1.830985130147324003e-01
1.418418418418418314e+00 1.090258755233494276e-01 1.395065764854555579e-01 1.834141133906478371e-01
1.419819819819819529e+00 1.091691203220611778e-01 1.397265060823713601e-01 1.837284792966675795e-01
1.421221221221221187e+00 1.093123651207729558e-01 1.399471737434493657e-01 1.840425664401997286e-01
1.422622622622622623e+00 1.094556099194847060e-01 1.401678725177741835e-01 1.843566535837318776e-01
1.424024024024024060e+00 1.095988547181964839e-01 1.403901999097660336e-01 1.846707407272640267e-01
1.425425425425425496e+00 1.097427407766990437e-01 1.406150238449005163e-01 1.849948099969144222e-01
1.426826826826826711e+00 1.098866809385113247e-01 1.408398477800349990e-01 1.853174899078398608e-01
1.428228228228228369e+00 1.100322868429752243e-01 1.410646717151695095e-01 1.856391121607393058e-01
1.429629629629629584e+00 1.101793199338843010e-01 1.412899267708210282e-01 1.859607344136386953e-01
1.431031031031031020e+00 1.103263032673267308e-01 1.415158720032900219e-01 1.862824656157821002e-01
1.432432432432432456e+00 1.104730937293729454e-01 1.417418172357590156e-01 1.866050789082130401e-01
1.433833833833833893e+00 1.106198841914191461e-01 1.419677624682280093e-01 1.869276922006439245e-01
1.435235235235235107e+00 1.107668851900826257e-01 1.421937077006969474e-01 1.872503054930748090e-01
1.436636636636636766e+00 1.109139182809917440e-01 1.424196529331659966e-01 1.875729187855057489e-01
1.438038038038037980e+00 1.110620039865996556e-01 1.426458684441137548e-01 1.878961093967160823e-01
1.439439439439439417e+00 1.112110073701842450e-01 1.428758373162319351e-01 1.882222819724672647e-01
1.440840840840840853e+00 1.113601267563025521e-01 1.431057320797988752e-01 1.885484545482185026e-01
1.442242242242242289e+00 1.115096309915966505e-01 1.433356268433657044e-01 1.888746271239696295e-01
1.443643643643643504e+00 1.116591352268907489e-01 1.435655216069325890e-01 1.892007837033341522e-01
1.445045045045045162e+00 1.118095872758037568e-01 1.437954163704994737e-01 1.895267053846407812e-01
1.446446446446446377e+00 1.119601033840947890e-01 1.440253111340663583e-01 1.898556768181377252e-01
1.447847847847847813e+00 1.121109553820034133e-01 1.442565466898259041e-01 1.901859982431045037e-01
1.449249249249249250e+00 1.122619825806452087e-01 1.444882230965287562e-01 1.905163196680713378e-01
1.450650650650650686e+00 1.124133077815699933e-01 1.447198995032316082e-01 1.908466410930381163e-01
1.452052052052051900e+00 1.125651081569966072e-01 1.449515759099344325e-01 1.911773101666280339e-01
1.453453453453453559e+00 1.127171383419689338e-01 1.451867662292099515e-01 1.915084202528510027e-01
1.454854854854854773e+00 1.128707739550950107e-01 1.454222945428914060e-01 1.918395303390739159e-01
1.456256256256256210e+00 1.130244095682210737e-01 1.456586706149098076e-01 1.921706404252968292e-01
1.457657657657657646e+00 1.131787589583333475e-01 1.458954759397484424e-01 1.925006867816259071e-01
1.459059059059059082e+00 1.133331947569444498e-01 1.461322812645869940e-01 1.928343802219628644e-01
1.460460460460460297e+00 1.134881726003490326e-01 1.463689188133781016e-01 1.931701541660906796e-01
1.461861861861861955e+00 1.136434169633508129e-01 1.466053433040061804e-01 1.935053646814156036e-01
1.463263263263263170e+00 1.137991636906854342e-01 1.468417677946342315e-01 1.938405751967404722e-01
1.464664664664664606e+00 1.139554994024604556e-01 1.470790565430057928e-01 1.941757857120653408e-01
1.466066066066066043e+00 1.141122033333333563e-01 1.473166044413534714e-01 1.945115156221871033e-01
1.467467467467467479e+00 1.142699250000000083e-01 1.475577157294158948e-01 1.948474245421686346e-01
1.468868868868868693e+00 1.144277740966010704e-01 1.477990765955900510e-01 1.951833334621501659e-01
1.470270270270270352e+00 1.145869065116279228e-01 1.480404374617642627e-01 1.955192423821318082e-01
1.471671671671671566e+00 1.147460389266547198e-01 1.482818587186636172e-01 1.958560559243335830e-01
1.473073073073073003e+00 1.149062428468468344e-01 1.485240070859558115e-01 1.961990173499514600e-01
1.474474474474474439e+00 1.150665221621621770e-01 1.487661554532480057e-01 1.965428144891665507e-01
1.475875875875875876e+00 1.152268014774774779e-01 1.490083038205402000e-01 1.968866116283815582e-01
1.477277277277277090e+00 1.153870807927927788e-01 1.492504521878323942e-01 1.972304087675965656e-01
1.478678678678678748e+00 1.155473601081081214e-01 1.494926005551246440e-01 1.975746475728403784e-01
1.480080080080079963e+00 1.157076394234234223e-01 1.497357839933818879e-01 1.979205761379272399e-01
1.481481481481481399e+00 1.158695792279411663e-01 1.499837237791975808e-01 1.982665047030141015e-01
1.482882882882882836e+00 1.160330994852941389e-01 1.502316635650133292e-01 1.986124332681010740e-01
1.484284284284284272e+00 1.161968696309963189e-01 1.504796033508289943e-01 1.989583901091867557e-01
1.485685685685685486e+00 1.163609932841328520e-01 1.507275431366447149e-01 1.993050632500553143e-01
1.487087087087087145e+00 1.165254125788497408e-01 1.509755401459666191e-01 1.996523681233654535e-01
1.488488488488488359e+00 1.166904497217068626e-01 1.512244510706282907e-01 1.999997578862831027e-01
1.489889889889889796e+00 1.168556372811917765e-01 1.514733619952899624e-01 2.003471476492007519e-01
1.491291291291291232e+00 1.170212890875232947e-01 1.517222729199517173e-01 2.006945374121184567e-01
1.492692692692692669e+00 1.171872656497175147e-01 1.519711838446133889e-01 2.010433368219072814e-01
1.494094094094093883e+00 1.173547892278719307e-01 1.522217714962056379e-01 2.013925319273054404e-01
1.495495495495495542e+00 1.175223922495274298e-01 1.524757065590950922e-01 2.017425432102114558e-01
1.496896896896896756e+00 1.176905491871455545e-01 1.527294293397983838e-01 2.020966860694149991e-01
1.498298298298298192e+00 1.178587604174572978e-01 1.529831521205017031e-01 2.024506576751568532e-01
1.499699699699699629e+00 1.180275555218216477e-01 1.532368749012050779e-01 2.028021396275809241e-01
1.501101101101101065e+00 1.181964012977099188e-01 1.534905976819083695e-01 2.031536215800048839e-01
1.502502502502502280e+00 1.183661627862595267e-01 1.537450437536554970e-01 2.035051035324288993e-01
1.503903903903903938e+00 1.185359652307692579e-01 1.539998025654017444e-01 2.038566959058902561e-01
1.505305305305305152e+00 1.187070325769230689e-01 1.542545613771479363e-01 2.042115384532499633e-01
1.506706706706706589e+00 1.188781340310077067e-01 1.545093201888941281e-01 2.045767598825117273e-01
1.508108108108108025e+00 1.190505274806201580e-01 1.547675137640991960e-01 2.049419813117736577e-01
1.509509509509509462e+00 1.192229687499999913e-01 1.550265663396999394e-01 2.053072027410354772e-01
1.510910910910910898e+00 1.193967090234375333e-01 1.552861091944315042e-01 2.056724241702973521e-01
1.512312312312312335e+00 1.195704906666666956e-01 1.555460317300502715e-01 2.060369375685829341e-01
1.513713713713713549e+00 1.197449122745098266e-01 1.558059542656690943e-01 2.064012816896767522e-01
1.515115115115115207e+00 1.199193659724951400e-01 1.560658768012879172e-01 2.067656258107706257e-01
1.516516516516516422e+00 1.200941302554027756e-01 1.563259019584075649e-01 2.071277038105948654e-01
1.517917917917917858e+00 1.202691664413518824e-01 1.565859452671734542e-01 2.074896970945293573e-01
1.519319319319319295e+00 1.204460153876739936e-01 1.568459885759393990e-01 2.078518713397626283e-01
1.520720720720720731e+00 1.206232023293172806e-01 1.571095443035600558e-01 2.082140455849957883e-01
1.522122122122121946e+00 1.208018268674698886e-01 1.573770151647714832e-01 2.085762198302290038e-01
1.523523523523523604e+00 1.209806455645161677e-01 1.576460206686396415e-01 2.089383940754622193e-01
1.524924924924924818e+00 1.211599903629032443e-01 1.579161149641031270e-01 2.093070797447965647e-01
1.526326326326326255e+00 1.213394643232323378e-01 1.581864095215069210e-01 2.096820493962507914e-01
1.527727727727727691e+00 1.215191714343434592e-01 1.584567040789107706e-01 2.100572081370817301e-01
1.529129129129129128e+00 1.216988785454545530e-01 1.587231898585176881e-01 2.104323668779126133e-01
1.530530530530530342e+00 1.218785856565656328e-01 1.589883807397838855e-01 2.108070946536846346e-01
1.531931931931932001e+00 1.220582927676767820e-01 1.592535716210501939e-01 2.111753952998920436e-01
1.533333333333333215e+00 1.222379998787878896e-01 1.595197630209236050e-01 2.115460158087760223e-01
1.534734734734734651e+00 1.224183960569105722e-01 1.597903344126767600e-01 2.119192476088656019e-01
1.536136136136136088e+00 1.225991989430894602e-01 1.600645818328599868e-01 2.122924794089553480e-01
1.537537537537537524e+00 1.227810854508196992e-01 1.603399961703367849e-01 2.126691192389957297e-01
1.538938938938938739e+00 1.229633703278688595e-01 1.606154105078135830e-01 2.130496035191511428e-01
1.540340340340340397e+00 1.231505628752643106e-01 1.608908248452904366e-01 2.134300877993066115e-01
1.541741741741741611e+00 1.233387800436681475e-01 1.611637191733782948e-01 2.138096422031513510e-01
1.543143143143143048e+00 1.235330049781659112e-01 1.614362759586704388e-01 2.141874758841177950e-01
1.544544544544544484e+00 1.237261587606837548e-01 1.617088327439626383e-01 2.145722907595623008e-01
1.545945945945945921e+00 1.239162335897436018e-01 1.619813949007521958e-01 2.149571056350067511e-01
1.547347347347347135e+00 1.241027793852459149e-01 1.622628333011296164e-01 2.153419205104511458e-01
1.548748748748748794e+00 1.242850642622951030e-01 1.625446693143098309e-01 2.157267420272796499e-01
1.550150150150150008e+00 1.244690832916666712e-01 1.628265053274899898e-01 2.161126278429605918e-01
1.551551551551551444e+00 1.246544062500000022e-01 1.631083413406701488e-01 2.164984149514296297e-01
1.552952952952952881e+00 1.248461336681222916e-01 1.633912779966569806e-01 2.168842020598987785e-01
1.554354354354354317e+00 1.250403586026200831e-01 1.636752255926946509e-01 2.172702109232437784e-01
1.555755755755755532e+00 1.252345835371178884e-01 1.639591731887323212e-01 2.176561326585582101e-01
1.557157157157157190e+00 1.254288084716157214e-01 1.642431241710193002e-01 2.180451904268649876e-01
1.558558558558558405e+00 1.256230334061135268e-01 1.645251602371011757e-01 2.184357694657951821e-01
1.559959959959959841e+00 1.258172583406113321e-01 1.648083052333147724e-01 2.188263485047253765e-01
1.561361361361361277e+00 1.260114832751091929e-01 1.650915030590960342e-01 2.192169275436556264e-01
1.562762762762762714e+00 1.262127261751151974e-01 1.653747008848772126e-01 2.196123779572399237e-01
1.564164164164163928e+00 1.264176916589861421e-01 1.656613022219384779e-01 2.200119338918139489e-01
1.565565565565565587e+00 1.266240545243619842e-01 1.659511519005838487e-01 2.204141352189802339e-01
1.566966966966966801e+00 1.268282455605381220e-01 1.662410015792292195e-01 2.208163365461464078e-01
1.568368368368368237e+00 1.270276962780269026e-01 1.665294912255769755e-01 2.212184932538423521e-01
1.569769769769769896e+00 1.272240278602620456e-01 1.668190243387858152e-01 2.216205478050721767e-01
1.571171171171171110e+00 1.274182527947598231e-01 1.671092857119350072e-01 2.220224940415012616e-01
1.572572572572572325e+00 1.276164465324384767e-01 1.674014971448955502e-01 2.224243543587371974e-01
1.573973973973973983e+00 1.278162362412993414e-01 1.676937085778561487e-01 2.228262146759732443e-01
1.575375375375375198e+00 1.280226283990719416e-01 1.679906339585078290e-01 2.232287026776781369e-01
1.576776776776776634e+00 1.282290205568445418e-01 1.682878196233920098e-01 2.236312049605306829e-01
1.578178178178178293e+00 1.284354127146172253e-01 1.685843086733348484e-01 2.240333829404392296e-01
1.579579579579579507e+00 1.286418048723897978e-01 1.688814852250145049e-01 2.244355253244408877e-01
1.580980980980980721e+00 1.288481970301623702e-01 1.691802979661853334e-01 2.248410684062565057e-01
1.582382382382382380e+00 1.290545891879350537e-01 1.694791107073562175e-01 2.252488214678639578e-01
1.583783783783783594e+00 1.292609813457076817e-01 1.697793937070052328e-01 2.256558795106911597e-01
1.585185185185185031e+00 1.294673735034802542e-01 1.700843316796682991e-01 2.260614645848533222e-01
1.586586586586586689e+00 1.296737656612529099e-01 1.703891343274271941e-01 2.264691286879593202e-01
1.587987987987987903e+00 1.298801578190255102e-01 1.706939369751859781e-01 2.268817537751499636e-01
1.589389389389389118e+00 1.300865499767981104e-01 1.709987926031815153e-01 2.272943788623405514e-01
1.590790790790790776e+00 1.302929421345707661e-01 1.713037527696190665e-01 2.277073115170299977e-01
1.592192192192191991e+00 1.304993342923433941e-01 1.716087129360565622e-01 2.281207421231231658e-01
1.593593593593593649e+00 1.307068943925234206e-01 1.719135053860191831e-01 2.285412360020669387e-01
1.594994994994995086e+00 1.309164118427518786e-01 1.722180861624107440e-01 2.289617298810105450e-01
1.596396396396396300e+00 1.311349745454545301e-01 1.725248679509764904e-01 2.293833563581355595e-01
1.597797797797797958e+00 1.313535372481572649e-01 1.728335364635698035e-01 2.298077007222705248e-01
1.599199199199199173e+00 1.315720999508599720e-01 1.731455763430728156e-01 2.302333377491108113e-01
1.600600600600600387e+00 1.317906626535626513e-01 1.734590129617937793e-01 2.306592153796356293e-01
1.602002002002002046e+00 1.320092253562653584e-01 1.737696619381950414e-01 2.310853038155318284e-01
1.603403403403403482e+00 1.322277880589680377e-01 1.740823242592312026e-01 2.315123184931461298e-01
1.604804804804804697e+00 1.324463507616707447e-01 1.743997126862987246e-01 2.319400764386402858e-01
1.606206206206206355e+00 1.326649134643735073e-01 1.747171011133663021e-01 2.323684110996087626e-01
1.607607607607607569e+00 1.328834761670762143e-01 1.750345567905701172e-01 2.327963397300155113e-01
1.609009009009008784e+00 1.331020388697788936e-01 1.753534925602079630e-01 2.332233374781836344e-01
1.610410410410410442e+00 1.333221034271100391e-01 1.756724584721191529e-01 2.336500112019078146e-01
1.611811811811811879e+00 1.335496098721227765e-01 1.759914611724049394e-01 2.340762615838454797e-01
1.613213213213213093e+00 1.337790608290155281e-01 1.763116766857622530e-01 2.345036770590533393e-01
1.614614614614614752e+00 1.340096166233766539e-01 1.766314645212367362e-01 2.349355288951605614e-01
1.616016016016015966e+00 1.342406686233766355e-01 1.769504436878071019e-01 2.353692357680395308e-01
1.617417417417417180e+00 1.344713099481865404e-01 1.772697082464854135e-01 2.358123583902091980e-01
1.618818818818818839e+00 1.347018814545455079e-01 1.775890009427237293e-01 2.362575598823476453e-01
1.620220220220220275e+00 1.349329334545454617e-01 1.779108723154981808e-01 2.367038259417301171e-01
1.621621621621621490e+00 1.351635590673574971e-01 1.782393205928514690e-01 2.371500721105369580e-01
1.623023023023023148e+00 1.353940124870466610e-01 1.785674235218775441e-01 2.375919966232488689e-01
1.624424424424424362e+00 1.356244659067357416e-01 1.788955264509035636e-01 2.380321456504460031e-01
1.625825825825825577e+00 1.358553591168830954e-01 1.792272649822123642e-01 2.384722946776431929e-01
1.627227227227227235e+00 1.360862616062176456e-01 1.795598226835833366e-01 2.389124437048404936e-01
1.628628628628628672e+00 1.363167150259066984e-01 1.798918883064474228e-01 2.393602922279316481e-01
1.630030030030029886e+00 1.365476239480519216e-01 1.802243545199178620e-01 2.398111871738664580e-01
1.631431431431431545e+00 1.367796855936675438e-01 1.805569699880947288e-01 2.402620821198013235e-01
1.632832832832832759e+00 1.370143954089710070e-01 1.808912223769101324e-01 2.407129817114270209e-01
1.634234234234233973e+00 1.372558931147540850e-01 1.812285915844376871e-01 2.411646125264139129e-01
1.635635635635635632e+00 1.374989396174863543e-01 1.815642412194005129e-01 2.416164219186788809e-01
1.637037037037037068e+00 1.377419861202185958e-01 1.819012859184799824e-01 2.420682313109437378e-01
1.638438438438438283e+00 1.379843764032697429e-01 1.822428389735063492e-01 2.425226839939498280e-01
1.639839839839839941e+00 1.382271416939890862e-01 1.825828830985681828e-01 2.429844570975602802e-01
1.641241241241241156e+00 1.384701881967213000e-01 1.829229223430184348e-01 2.434477115155055937e-01
1.642642642642642370e+00 1.387132346994535137e-01 1.832656393725119459e-01 2.439121733729352481e-01
1.644044044044044028e+00 1.389557831607629579e-01 1.836070093119088198e-01 2.443789210172613857e-01
1.645445445445445465e+00 1.391983902732240597e-01 1.839524954585939065e-01 2.448512871403548674e-01
1.646846846846846679e+00 1.394414367759562734e-01 1.842957997879757226e-01 2.453257499062890812e-01
1.648248248248248338e+00 1.396844832786885704e-01 1.846395416867440131e-01 2.457954379634322839e-01
1.649649649649649552e+00 1.399271899182561729e-01 1.849914270435292774e-01 2.462651260205753756e-01
1.651051051051050766e+00 1.401696388524590331e-01 1.853425070125198082e-01 2.467290896461101779e-01
1.652452452452452425e+00 1.404126853551912746e-01 1.856917345887889592e-01 2.471930180919733044e-01
1.653853853853853861e+00 1.406594577094972265e-01 1.860411717804423271e-01 2.476571963551781330e-01
1.655255255255255076e+00 1.409098910601719323e-01 1.863927258129053355e-01 2.481213746183829616e-01
1.656656656656656734e+00 1.411647765042980396e-01 1.867458918093012343e-01 2.485918704163783133e-01
1.658058058058057949e+00 1.414196619484240913e-01 1.870971410877029228e-01 2.490645541484064474e-01
1.659459459459459163e+00 1.416745473925501431e-01 1.874496308163182690e-01 2.495372378804345814e-01
1.660860860860860821e+00 1.419294328366762503e-01 1.878070721053654579e-01 2.500101632226676140e-01
1.662262262262262258e+00 1.421843182808023021e-01 1.881616423890726808e-01 2.504878309280847981e-01
1.663663663663663472e+00 1.424392037249283816e-01 1.885191465161569213e-01 2.509669984925421704e-01
1.665065065065065131e+00 1.426993054005935013e-01 1.888790603026619941e-01 2.514479717307254725e-01
1.666466466466466345e+00 1.429641385585585511e-01 1.892401275150933926e-01 2.519298594253359114e-01
1.667867867867867560e+00 1.432312707507507055e-01 1.896015404934826010e-01 2.524118756566999244e-01
1.669269269269269218e+00 1.434984029429429708e-01 1.899629534718718371e-01 2.528921997957719880e-01
1.670670670670670654e+00 1.437655351351351252e-01 1.903243664502610177e-01 2.533719166841491011e-01
1.672072072072071869e+00 1.440326673273272795e-01 1.906857794286501706e-01 2.538516335725262141e-01
1.673473473473473527e+00 1.442997995195195171e-01 1.910479159425020890e-01 2.543439347904400960e-01
1.674874874874874742e+00 1.445669317117116714e-01 1.914128972767045189e-01 2.548383085410509952e-01
1.676276276276275956e+00 1.448340639039039091e-01 1.917778786109070044e-01 2.553326822916618943e-01
1.677677677677677615e+00 1.451011960960961467e-01 1.921489593923038641e-01 2.558225546633945968e-01
1.679079079079079051e+00 1.453683282882883288e-01 1.925226098903862759e-01 2.563140959468628854e-01
1.680480480480480487e+00 1.456354604804805941e-01 1.928970033818859786e-01 2.568070855179210299e-01
1.681881881881881924e+00 1.459025926726726929e-01 1.932719045523168810e-01 2.573072912546133240e-01
1.683283283283283138e+00 1.461697248648649028e-01 1.936464865868089691e-01 2.578072696689578391e-01
1.684684684684684797e+00 1.464368570570571126e-01 1.940206786106319914e-01 2.583070914535290918e-01
1.686086086086086011e+00 1.467039892492492670e-01 1.943949045158614997e-01 2.588085297977718024e-01
1.687487487487487448e+00 1.469711214414414213e-01 1.947689375079919294e-01 2.593089633005445371e-01
1.688888888888888884e+00 1.472382536336336867e-01 1.951455483740112962e-01 2.598072593361254734e-01
1.690290290290290320e+00 1.475053858258258410e-01 1.955263676822289187e-01 2.603042808461545898e-01
1.691691691691691535e+00 1.477749458204334343e-01 1.959059743554782407e-01 2.608013023561837618e-01
1.693093093093093193e+00 1.480505132288401360e-01 1.962876906236390995e-01 2.613018922497439278e-01
1.694494494494494408e+00 1.483293690909090468e-01 1.966742990523891454e-01 2.618046649615313193e-01
1.695895895895895844e+00 1.486089416981131728e-01 1.970559845557580680e-01 2.623096467659877806e-01
1.697297297297297280e+00 1.488881563636363647e-01 1.974377330734770064e-01 2.628151360209355358e-01
1.698698698698698717e+00 1.491673283018867813e-01 1.978194815911958337e-01 2.633206252758831800e-01
1.700100100100099931e+00 1.494469436363635995e-01 1.981976362758505750e-01 2.638302165602228744e-01
1.701501501501501590e+00 1.497257994984326213e-01 1.985753548902524646e-01 2.643418058510981217e-01
1.702902902902902804e+00 1.500054476729559827e-01 1.989585415618225772e-01 2.648533951419732579e-01
1.704304304304304241e+00 1.502845867711598282e-01 1.993443882938740197e-01 2.653614280891559707e-01
1.705705705705705677e+00 1.505638342767295634e-01 1.997300257620595598e-01 2.658712979892903783e-01
1.707107107107107113e+00 1.508441533968253867e-01 2.001187676240605562e-01 2.663828771317896527e-01
1.708508508508508328e+00 1.511265978360655793e-01 2.005074858011097749e-01 2.668964264173499523e-01
1.709909909909909986e+00 1.514182536393442746e-01 2.008963257555227977e-01 2.674099269565775594e-01
1.711311311311311201e+00 1.517091195424836725e-01 2.012858192835321747e-01 2.679211342306037635e-01
1.712712712712712637e+00 1.520004403278688576e-01 2.016754249579728042e-01 2.684314400602356154e-01
1.714114114114114074e+00 1.522864670440252088e-01 2.020649674342182567e-01 2.689452886878350157e-01
1.715515515515515510e+00 1.525659844514106744e-01 2.024542478718400762e-01 2.694667067585992948e-01
1.716916916916916724e+00 1.528448536477987063e-01 2.028436223349128764e-01 2.699890644596806277e-01
1.718318318318318383e+00 1.531245864150943825e-01 2.032330139000014801e-01 2.705109109119616106e-01
1.719719719719719597e+00 1.534122241042345514e-01 2.036221891592676636e-01 2.710324410872004819e-01
1.721121121121121034e+00 1.537025523529411686e-01 2.040133451405944376e-01 2.715522252679469783e-01
1.722522522522522470e+00 1.539936594754098831e-01 2.044056080747937987e-01 2.720690069299680491e-01
1.723923923923923907e+00 1.542853152786885229e-01 2.047995965915109240e-01 2.725859250167723680e-01
1.725325325325325121e+00 1.545769710819671905e-01 2.051964604311224960e-01 2.731077005332175345e-01
1.726726726726726779e+00 1.548686268852459136e-01 2.055915509110388673e-01 2.736386051141852516e-01
1.728128128128127994e+00 1.551594294771241889e-01 2.059961473481629057e-01 2.741703782442886372e-01
1.729529529529529430e+00 1.554508135737704966e-01 2.063992753666143432e-01 2.746965239672035097e-01
1.730930930930930867e+00 1.557424693770492197e-01 2.068038985050139056e-01 2.752213300152474007e-01
1.732332332332332303e+00 1.560341251803278873e-01 2.072109709292912494e-01 2.757381227334646523e-01
1.733733733733733517e+00 1.563256039215686344e-01 2.076101513803508269e-01 2.762536580432360389e-01
1.735135135135135176e+00 1.566163118688524425e-01 2.080065436396321688e-01 2.767706870514928252e-01
1.736536536536536390e+00 1.569079676721311101e-01 2.084044218693434924e-01 2.773028167963299540e-01
1.737937937937937827e+00 1.571996234754098054e-01 2.088001526208947412e-01 2.778412613820027133e-01
1.739339339339339263e+00 1.574912792786885563e-01 2.091997520889335438e-01 2.783781326907003861e-01
1.740740740740740700e+00 1.577824810457516547e-01 2.096031460261743584e-01 2.789141656804431380e-01
1.742142142142141914e+00 1.580734659672131115e-01 2.100093110536866980e-01 2.794546310611483730e-01
1.743543543543543572e+00 1.583651217704918346e-01 2.104193129732173650e-01 2.800013645566692411e-01
1.744944944944944787e+00 1.586567775737705022e-01 2.108293148927479210e-01 2.805476581850534501e-01
1.746346346346346223e+00 1.589530189333333010e-01 2.112366597840438232e-01 2.810893978743533306e-01
1.747747747747747660e+00 1.592551054607508898e-01 2.116427586432833574e-01 2.816283759334620718e-01
1.749149149149149096e+00 1.595587062116041177e-01 2.120486456804479003e-01 2.821670833708820880e-01
1.750550550550550311e+00 1.598623069624573456e-01 2.124548744162280123e-01 2.827054354059508334e-01
1.751951951951951969e+00 1.601659077133106290e-01 2.128623652004570932e-01 2.832455295790982652e-01
1.753353353353353183e+00 1.604695084641638569e-01 2.132712647528064442e-01 2.837915686815694061e-01
1.754754754754754620e+00 1.607731092150170293e-01 2.136816253751457340e-01 2.843382963785807682e-01
1.756156156156156056e+00 1.610767099658703405e-01 2.140939017398877930e-01 2.848825382956872154e-01
1.757557557557557493e+00 1.613803107167235962e-01 2.145066606658300734e-01 2.854268301757525439e-01
1.758958958958958707e+00 1.616839114675767408e-01 2.149187125312743141e-01 2.859735624858816272e-01
1.760360360360360366e+00 1.619875122184300520e-01 2.153361017309818326e-01 2.865253259694255372e-01
1.761761761761761580e+00 1.622911129692832799e-01 2.157514897828164968e-01 2.870766435387319127e-01
1.763163163163163238e+00 1.625947137201365633e-01 2.161679215996122894e-01 2.876247813878505255e-01
1.764564564564564453e+00 1.628983144709897912e-01 2.165845333835175746e-01 2.881715463424214807e-01
1.765965965965965889e+00 1.632019152218430469e-01 2.170026917835598534e-01 2.887197129521499872e-01
1.767367367367367548e+00 1.635055159726963026e-01 2.174214030148068355e-01 2.892715300064270245e-01
1.768768768768768762e+00 1.638091167235495305e-01 2.178413434162443374e-01 2.898217980480352618e-01
1.770170170170169976e+00 1.641127174744027584e-01 2.182637144185358702e-01 2.903686796832115058e-01
1.771571571571571635e+00 1.644163182252560418e-01 2.186867269884959497e-01 2.909181381636774533e-01
1.772972972972972849e+00 1.647236328472222455e-01 2.191103175316908569e-01 2.914792556790724021e-01
1.774374374374374286e+00 1.650364066666666629e-01 2.195330910517568346e-01 2.920403731944674064e-01
1.775775775775775944e+00 1.653518500000000502e-01 2.199533252561009511e-01 2.926069590241088259e-01
1.777177177177177159e+00 1.656672933333333542e-01 2.203753031998141876e-01 2.931681909653989226e-01
1.778578578578578373e+00 1.659827366666666582e-01 2.207981299317150481e-01 2.937280094823228604e-01
1.779979979979980032e+00 1.662984528825623143e-01 2.212228823479171491e-01 2.942885665166923292e-01
1.781381381381381246e+00 1.666148400000000418e-01 2.216522505876757920e-01 2.948495306288976825e-01
1.782782782782782682e+00 1.669302833333333735e-01 2.220825401031649715e-01 2.954136556045687256e-01
1.784184184184184341e+00 1.672457266666667053e-01 2.225133509535640042e-01 2.959782530056941918e-01
1.785585585585585555e+00 1.675611700000000370e-01 2.229434784393297120e-01 2.965463113565484088e-01
1.786986986986986770e+00 1.678776194306049463e-01 2.233747954175955286e-01 2.971211823169664923e-01
1.788388388388388428e+00 1.681932733333333929e-01 2.238058041932808884e-01 2.977010596337434922e-01
1.789789789789789642e+00 1.685087166666666969e-01 2.242381350390652561e-01 2.982801603851965022e-01
1.791191191191191079e+00 1.688241599999999731e-01 2.246703420716205657e-01 2.988531159276966442e-01
1.792592592592592737e+00 1.691402200711744075e-01 2.251032629315873335e-01 2.994220509820220699e-01
1.793993993993993952e+00 1.694573123571428974e-01 2.255411144920795863e-01 2.999960358299650909e-01
1.795395395395395166e+00 1.697790774169741224e-01 2.259785300756607107e-01 3.005732208306837183e-01
1.796796796796796825e+00 1.701069139705882471e-01 2.264167383198788519e-01 3.011467121406162240e-01
1.798198198198198039e+00 1.704343059778598013e-01 2.268555939668274180e-01 3.017213992484031881e-01
1.799599599599599475e+00 1.707625532841328397e-01 2.272972946671711902e-01 3.022961279270212631e-01
1.801001001001001134e+00 1.710908005904059892e-01 2.277420100199120112e-01 3.028730273208655177e-01
1.802402402402402348e+00 1.714188602205882483e-01 2.281868729738759094e-01 3.034567387769353530e-01
1.803803803803803563e+00 1.717460291512915294e-01 2.286313204507697261e-01 3.040415689223528450e-01
1.805205205205205221e+00 1.720742764575646233e-01 2.290754794196162014e-01 3.046232989247206202e-01
1.806606606606606436e+00 1.724025045588234994e-01 2.295196690628305558e-01 3.052074979065669269e-01
1.808008008008007872e+00 1.727295450735293891e-01 2.299638275114773700e-01 3.057927194124677728e-01
1.809409409409409530e+00 1.730577523247232297e-01 2.304059747703566252e-01 3.063794030091318010e-01
1.810810810810810745e+00 1.733859996309963236e-01 2.308479274365725087e-01 3.069680106213822368e-01
1.812212212212211959e+00 1.737131894117647235e-01 2.312929233249291228e-01 3.075613030857217156e-01
1.813613613613613618e+00 1.740412281918820026e-01 2.317447847866867527e-01 3.081545857926363263e-01
1.815015015015014832e+00 1.743694754981550132e-01 2.321995023365216460e-01 3.087529476740052403e-01
1.816416416416416268e+00 1.747013456179775104e-01 2.326531671809822788e-01 3.093451157912299188e-01
1.817817817817817927e+00 1.750390049618321120e-01 2.331132835174476448e-01 3.099337479119773087e-01
1.819219219219219141e+00 1.753794337931034453e-01 2.335739108398433572e-01 3.105224670036296208e-01
1.820620620620620356e+00 1.757193604580152280e-01 2.340341128940386373e-01 3.111202303860562957e-01
1.822022022022022014e+00 1.760588834351144993e-01 2.344885582783787226e-01 3.117225486221721353e-01
1.823423423423423229e+00 1.763992761685824195e-01 2.349428858041281432e-01 3.123327248960111047e-01
1.824824824824824665e+00 1.767392389312977263e-01 2.353981241896664356e-01 3.129420117227920128e-01
1.826226226226226323e+00 1.770787619083969977e-01 2.358545827354479041e-01 3.135528629593359318e-01
1.827627627627627538e+00 1.774191185440612828e-01 2.363109859106770072e-01 3.141634644565248213e-01
1.829029029029028752e+00 1.777591174045801137e-01 2.367675512919469316e-01 3.147654915747961635e-01
1.830430430430430411e+00 1.780986403816793850e-01 2.372241166732169670e-01 3.153695147949161504e-01
1.831831831831831625e+00 1.784389609195402016e-01 2.376876707789597476e-01 3.159735380150359707e-01
1.833233233233233062e+00 1.787863202371541838e-01 2.381565710058046736e-01 3.165787025505469310e-01
1.834634634634634720e+00 1.791388009523810498e-01 2.386281928459659807e-01 3.171926276230855324e-01
1.836036036036035934e+00 1.794908781027668154e-01 2.391029653260571264e-01 3.178115170833865077e-01
1.837437437437437149e+00 1.798424789723319928e-01 2.395776671253838641e-01 3.184321263165418303e-01
1.838838838838838807e+00 1.801950662698412753e-01 2.400519554043943349e-01 3.190485906602651967e-01
1.840240240240240022e+00 1.805470368379446522e-01 2.405251383469760307e-01 3.196584776781095094e-01
1.841641641641641458e+00 1.808996969841269453e-01 2.409982209117244589e-01 3.202683646959538222e-01
1.843043043043043117e+00 1.812515947035573394e-01 2.414730536903056946e-01 3.208784709853814143e-01
1.844444444444444331e+00 1.816031955731225445e-01 2.419490032501948606e-01 3.214972149417046343e-01
1.845845845845845989e+00 1.819559623015873928e-01 2.424227765260364431e-01 3.221184589948966615e-01
1.847247247247247204e+00 1.823077534387352316e-01 2.429004784094105918e-01 3.227388089169941354e-01
1.848648648648648640e+00 1.826618415936254736e-01 2.433781728306673720e-01 3.233658964174307426e-01
1.850050050050050077e+00 1.830255949180328301e-01 2.438584826256603444e-01 3.239951876908342965e-01
1.851451451451451513e+00 1.833887585245901897e-01 2.443406890368765016e-01 3.246250591892736459e-01
1.852852852852852727e+00 1.837533282786885103e-01 2.448261966322444194e-01 3.252524061536291033e-01
1.854254254254254386e+00 1.841178980327869696e-01 2.453103573499200718e-01 3.258798328930321841e-01
1.855655655655655600e+00 1.844824677868852625e-01 2.457969056152825016e-01 3.265072596324350984e-01
1.857057057057057037e+00 1.848466369795918607e-01 2.462870296129936465e-01 3.271354886454079236e-01
1.858458458458458473e+00 1.852102011475409982e-01 2.467729103364737497e-01 3.277664759266795680e-01
1.859859859859859910e+00 1.855747709016393188e-01 2.472597334450553630e-01 3.283974632079511013e-01
1.861261261261261124e+00 1.859393406557376949e-01 2.477461873923820779e-01 3.290284504892225792e-01
1.862662662662662783e+00 1.863039104098360710e-01 2.482312274043543820e-01 3.296731819496948046e-01
1.864064064064063997e+00 1.866676471836735129e-01 2.487196391478058710e-01 3.303192607962119332e-01
1.865465465465465433e+00 1.870316437704917789e-01 2.492079117214219819e-01 3.309653396427291172e-01
1.866866866866866870e+00 1.873962135245902105e-01 2.496963179912206621e-01 3.316116193930797595e-01
1.868268268268268306e+00 1.877607832786885589e-01 2.501854638943989406e-01 3.322593824065512291e-01
1.869669669669669521e+00 1.881253530327868795e-01 2.506830287054587214e-01 3.329071454200226432e-01
1.871071071071071179e+00 1.884964086192469634e-01 2.511869567430723427e-01 3.335574855731127109e-01
1.872472472472472393e+00 1.888729986440677855e-01 2.516913082468925644e-01 3.342113025273104610e-01
1.873873873873873830e+00 1.892497548523207063e-01 2.521969479829380134e-01 3.348663671417723142e-01
1.875275275275275266e+00 1.896254009322034528e-01 2.527023331513305049e-01 3.355193116986949775e-01
1.876676676676676703e+00 1.900023289830508055e-01 2.532045156096132121e-01 3.361688712219984554e-01
1.878078078078077917e+00 1.903786631223628734e-01 2.537062680571169904e-01 3.368171831861698218e-01
1.879479479479479576e+00 1.907547312711864729e-01 2.542078064673497506e-01 3.374640434243976750e-01
1.880880880880880790e+00 1.911334282051282141e-01 2.547125343734672476e-01 3.381166283555933627e-01
1.882282282282282226e+00 1.915189441921397173e-01 2.552187070115786716e-01 3.387692132867890504e-01
1.883683683683683663e+00 1.919073940611354390e-01 2.557256320925882509e-01 3.394236407551683432e-01
1.885085085085085099e+00 1.922958439301309941e-01 2.562353630970919949e-01 3.400848209659376731e-01
1.886486486486486314e+00 1.926842937991266602e-01 2.567455590692712675e-01 3.407461158915122135e-01
1.887887887887887972e+00 1.930727436681223541e-01 2.572572496600111225e-01 3.414088637646545132e-01
1.889289289289289187e+00 1.934611935371178815e-01 2.577716848847942943e-01 3.420779115414036009e-01
1.890690690690690623e+00 1.938496434061134921e-01 2.582847965648440991e-01 3.427478370311431433e-01
1.892092092092092059e+00 1.942390822807018025e-01 2.588026535807515516e-01 3.434177625208827966e-01
1.893493493493493496e+00 1.946280413973799084e-01 2.593182661813808743e-01 3.440875214675303551e-01
1.894894894894894710e+00 1.950164912663755468e-01 2.598390865191745891e-01 3.447572290310059184e-01
1.896296296296296369e+00 1.954049411353712129e-01 2.603614838870947357e-01 3.454269365944817038e-01
1.897697697697697583e+00 1.957933910043668235e-01 2.608836188087573782e-01 3.460966088273654817e-01
1.899099099099099019e+00 1.961818408733624897e-01 2.614062467162198700e-01 3.467665764042466292e-01
1.900500500500500456e+00 1.965702907423581280e-01 2.619304955040394067e-01 3.474365686116596685e-01
1.901901901901901892e+00 1.969587406113536832e-01 2.624541654395725065e-01 3.481092517431530475e-01
1.903303303303303107e+00 1.973538278923766542e-01 2.629759329037506532e-01 3.487878114838998678e-01
1.904704704704704765e+00 1.977541218018018521e-01 2.634992406631155304e-01 3.494663712246467990e-01
1.906106106106105980e+00 1.981548200900901113e-01 2.640219180174788738e-01 3.501456746831012601e-01
1.907507507507507416e+00 1.985555183783783706e-01 2.645490198388709135e-01 3.508271120211461924e-01
1.908908908908908852e+00 1.989562166666667409e-01 2.650750368413837821e-01 3.515085493591912358e-01
1.910310310310310289e+00 1.993569149549550001e-01 2.656102086464318113e-01 3.521903513109094774e-01
1.911711711711711503e+00 1.997576132432432316e-01 2.661412383037417562e-01 3.528754780934014179e-01
1.913113113113113162e+00 2.001583115315315187e-01 2.666806889946567449e-01 3.535606048758934139e-01
1.914514514514514376e+00 2.005678845581395087e-01 2.672182410261236263e-01 3.542462080174964001e-01
1.915915915915915813e+00 2.009811333333333394e-01 2.677546433674512505e-01 3.549399182927098217e-01
1.917317317317317249e+00 2.013937773023255773e-01 2.682945647390248545e-01 3.556336285679232989e-01
1.918718718718718685e+00 2.018063793518518612e-01 2.688348577687576513e-01 3.563273388431367761e-01
1.920120120120119900e+00 2.022196700465115904e-01 2.693770267175527033e-01 3.570216969440644927e-01
1.921521521521521558e+00 2.026318185116279258e-01 2.699200227296722487e-01 3.577160658228696888e-01
1.922922922922922773e+00 2.030450425925926228e-01 2.704670830078280130e-01 3.584104318429751079e-01
1.924324324324324209e+00 2.034577112558139389e-01 2.710155701834630615e-01 3.591114864725341027e-01
1.925725725725725646e+00 2.038702886111111723e-01 2.715668691644039234e-01 3.598131418442946372e-01
1.927127127127127082e+00 2.042836040000000075e-01 2.721123487723241530e-01 3.605155817639232874e-01
1.928528528528528296e+00 2.046971230555555687e-01 2.726597514045218662e-01 3.612223737977767191e-01
1.929929929929929955e+00 2.051122990476190733e-01 2.732082816633392142e-01 3.619293287744225762e-01
1.931331331331331169e+00 2.055368560765550856e-01 2.737586812248333223e-01 3.626359620482127455e-01
1.932732732732732828e+00 2.059611235238095750e-01 2.743112327401543427e-01 3.633435555276907647e-01
1.934134134134134042e+00 2.063864586602870976e-01 2.748682432694641853e-01 3.640515043417209551e-01
1.935535535535535479e+00 2.068120807655501880e-01 2.754251589145566004e-01 3.647581506862265788e-01
1.936936936936936915e+00 2.072368109523810009e-01 2.759875224068723543e-01 3.654643239010155198e-01
1.938338338338338351e+00 2.076616833492823111e-01 2.765508502146822867e-01 3.661705522017935088e-01
1.939739739739739566e+00 2.080872692380952294e-01 2.771144928060226831e-01 3.668777223620285910e-01
1.941141141141141224e+00 2.085112859330143786e-01 2.776653113911806137e-01 3.675963481758265927e-01
1.942542542542542439e+00 2.089369080382775246e-01 2.782227832377904830e-01 3.683211528911367050e-01
1.943943943943943875e+00 2.093613228571429286e-01 2.787782048389632616e-01 3.690496572168300848e-01
1.945345345345345311e+00 2.097865106220097031e-01 2.793447011641644329e-01 3.697753630301575112e-01
1.946746746746746748e+00 2.102189879411764939e-01 2.799074486449443233e-01 3.704988905669699406e-01
1.948148148148147962e+00 2.106558973399014767e-01 2.804732130090234477e-01 3.712212023816300888e-01
1.949549549549549621e+00 2.110927778431373469e-01 2.810380282331678137e-01 3.719438450132390162e-01
1.950950950950950835e+00 2.115305137254901990e-01 2.816024009601745814e-01 3.726670727680759798e-01
1.952352352352352272e+00 2.119671232512315706e-01 2.821722635104572108e-01 3.733903675967803482e-01
1.953753753753753486e+00 2.124043036274509411e-01 2.827411079066918798e-01 3.741184744891763447e-01
1.955155155155155144e+00 2.128418372413793391e-01 2.833108266603839298e-01 3.748482852235570095e-01
1.956556556556556359e+00 2.132793973869346327e-01 2.838822116195879874e-01 3.755780959579375078e-01
1.957957957957957795e+00 2.137272010101009534e-01 2.844610099263685798e-01 3.763097090774790154e-01
1.959359359359359232e+00 2.141764687878787710e-01 2.850425516957378336e-01 3.770410569025928749e-01
1.960760760760760668e+00 2.146257365656565885e-01 2.856222018889358893e-01 3.777723862631859331e-01
1.962162162162161883e+00 2.150750043434342951e-01 2.862011979552605001e-01 3.785091546463791867e-01
1.963563563563563541e+00 2.155242721212121682e-01 2.867792998530767634e-01 3.792484838161704341e-01
1.964964964964964755e+00 2.159735398989899857e-01 2.873557020688139452e-01 3.799899386780052901e-01
1.966366366366366192e+00 2.164228076767676368e-01 2.879429733413603754e-01 3.807358905535325744e-01
1.967767767767767628e+00 2.168720754545454543e-01 2.885336937669110147e-01 3.814837674597906791e-01
1.969169169169169065e+00 2.173213432323232719e-01 2.891318670506733413e-01 3.822337816073397287e-01
1.970570570570570279e+00 2.177706110101009784e-01 2.897318406743940589e-01 3.829850719724195995e-01
1.971971971971971938e+00 2.182198787878787960e-01 2.903339959191551523e-01 3.837363239399555481e-01
1.973373373373373152e+00 2.186737072820513217e-01 2.909268076858182450e-01 3.844875237287284642e-01
1.974774774774774588e+00 2.191341779274611490e-01 2.915145176617997547e-01 3.852313322770602455e-01
1.976176176176176025e+00 2.195960904166666117e-01 2.920991267653456624e-01 3.859745835858601759e-01
1.977577577577577461e+00 2.200577693264248458e-01 2.926876273557388330e-01 3.867181132434179269e-01
1.978978978978978676e+00 2.205186761658030625e-01 2.932781630843116494e-01 3.874699030458489957e-01
1.980380380380380334e+00 2.209806516666667497e-01 2.938689025996440440e-01 3.882231553391705670e-01
1.981781781781781548e+00 2.214422675647668148e-01 2.944633098003785476e-01 3.889768800225893997e-01
1.983183183183182985e+00 2.219031744041450316e-01 2.950637982880662258e-01 3.897363272107278176e-01
1.984584584584584421e+00 2.223640812435233594e-01 2.956674519332844753e-01 3.904971600821771083e-01
1.985985985985985858e+00 2.228267333333333600e-01 2.962710593027740869e-01 3.912581135684164435e-01
1.987387387387387072e+00 2.232876726424869451e-01 2.968793300980769878e-01 3.920238536326547396e-01
1.988788788788788731e+00 2.237485794818653284e-01 2.974885669986285786e-01 3.927912545709390524e-01
1.990190190190189945e+00 2.242187912299465347e-01 2.980946080188974223e-01 3.935571614592875966e-01
1.991591591591591381e+00 2.246937099999999909e-01 2.987004523409719225e-01 3.943226610520808584e-01
1.992992992992992818e+00 2.251668749999999886e-01 2.993114880552539825e-01 3.950888523540579400e-01
1.994394394394394254e+00 2.256400399999999862e-01 2.999235888018845220e-01 3.958575991248981518e-01
1.995795795795795691e+00 2.261132050000000393e-01 3.005364843003635600e-01 3.966273217403001872e-01
1.997197197197197127e+00 2.265880939037434039e-01 3.011587424087808773e-01 3.973954179905759276e-01
1.998598598598598342e+00 2.270613599999999899e-01 3.017769536146875931e-01 3.981665031112334163e-01
2.000000000000000000e+00 2.275345250000000430e-01 3.023931382328196027e-01 3.989465620773553489e-01


==> anc/charha_pT_paras_03.dat <==
# Au+Au/Pb+Pb 0-5%, midrapidity (|y| < 0.5), charged hadron mean pT, eps_switch=0.3 GeV/fm^3 
#                        eta/s(T)                                          eta/s(epsilon)                                    default configuration
# sqrt(s) [GeV]          <pT> [GeV]               <pT> [GeV] error         <pT> [GeV]               <pT> [GeV] error         <pT> [GeV]               <pT> [GeV] error
7.700000000000000178e+00 4.710060000000000358e-01 1.866562246668900145e-03 4.547569999999999668e-01 1.096525248541799008e-03 4.874866666666666237e-01 1.279093099460755414e-03
1.730000000000000071e+01 4.864893333333332737e-01 1.328537951329431541e-03 4.706936666666666214e-01 1.319351066830922597e-03 5.062986666666665636e-01 1.550610316130528014e-03
3.900000000000000000e+01 5.259386666666666654e-01 1.712591619049868945e-03 5.140530000000000932e-01 2.374931778814496665e-03 5.164816666666666167e-01 1.571918593672744701e-03


==> anc/charha_pT_rho_03.dat <==
# Au+Au/Pb+Pb 0-5%, midrapidity (|y| < 0.5), charged hadron mean pT, eps_switch=0.3 GeV/fm^3 
#                        eta/s(epsilon, rho), S_rho=0.05                   eta/s(epsilon)                                    eta/s(epsilon, rho), S_rho=-0.05
# sqrt(s) [GeV]          <pT> [GeV]               <pT> [GeV] error         <pT> [GeV]               <pT> [GeV] error         <pT> [GeV]               <pT> [GeV] error
7.700000000000000178e+00 4.878596666666666359e-01 1.440074030930141432e-03 4.547569999999999668e-01 1.096525248541799008e-03 4.814563333333333195e-01 7.497154223833113517e-04
1.730000000000000071e+01 5.084520000000000151e-01 1.163475115689023434e-03 4.706936666666666214e-01 1.319351066830922597e-03 4.978769999999999585e-01 9.423490031183562538e-04
3.900000000000000000e+01 5.534913333333333352e-01 2.018690865947667806e-03 5.140530000000000932e-01 2.374931778814496665e-03 5.367229999999999501e-01 1.760013202014226253e-03


==> anc/charha_v2_paras_01.dat <==
# Au+Au/Pb+Pb 20-30%, midrapidity (|y| < 0.5), charged hadron integrated event plane v2, eps_switch=0.1 GeV/fm^3 
#                        eta/s(T)                                          eta/s(epsilon)                                    default configuration
# sqrt(s)                v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error
7.700000000000000178e+00 4.901307673724487890e-02 2.425095237914113699e-03 1.726087423337796870e-02 1.125554762094498800e-03 3.311174792221141527e-02 1.738348990079772094e-03
1.730000000000000071e+01 6.244604799849699794e-02 2.340366421902230574e-03 3.432380291801624683e-02 1.685425727898632589e-03 5.760899117638940831e-02 2.193885609180795671e-03
3.900000000000000000e+01 7.321267290307974240e-02 2.829877191774669669e-03 4.422351355390677363e-02 1.793694035507411655e-03 6.497660184880743595e-02 2.486868854969616523e-03


==> anc/charha_v2_paras_03.dat <==
# Au+Au/Pb+Pb 20-30%, midrapidity (|y| < 0.5), charged hadron integrated event plane v2, eps_switch=0.3 GeV/fm^3
#                        eta/s(T)                                          eta/s(epsilon)                                    default configuration
# sqrt(s)                v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error
7.700000000000000178e+00 3.176546213202614821e-02 3.233182526303404313e-03 1.469389165301765185e-02 2.263118712240446036e-03 2.411718703389325799e-02 2.444960140935386987e-03
1.730000000000000071e+01 4.753142476567265989e-02 3.748628468708427482e-03 3.161004101528235716e-02 2.907434612842233965e-03 4.194387001519923192e-02 3.335243094294644030e-03
3.900000000000000000e+01 6.533985590650720487e-02 3.092166106684137144e-03 4.353044648167400665e-02 3.098763722431874344e-03 5.551191605383314770e-02 4.225077661109759644e-03


==> anc/charha_v2_paras_05.dat <==
# Au+Au/Pb+Pb 20-30%, midrapidity (|y| < 0.5), charged hadron integrated event plane v2, eps_switch=0.5 GeV/fm^3
#                        eta/s(T)                                          eta/s(epsilon)                                    default configuration
# sqrt(s)                v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error
7.700000000000000178e+00 2.440233044422206524e-02 1.551589073362211841e-03 1.866927590900767375e-02 1.340866269330096006e-03 2.120596055970240534e-02 1.458376247103317135e-03
1.730000000000000071e+01 4.212247963273051121e-02 1.759836833116295868e-03 3.448294340554270559e-02 1.475119699544276885e-03 3.914755755859457981e-02 1.708306872838862532e-03
3.900000000000000000e+01 5.186755211185373887e-02 2.163738467515777947e-03 4.504630482185422585e-02 2.087477797283360768e-03 4.751332913788721551e-02 2.190185711394587210e-03


==> anc/charha_v2_rho_01.dat <==
# Au+Au/Pb+Pb 20-30%, midrapidity (|y| < 0.5), charged hadron integrated event plane v2, eps_switch=0.1 GeV/fm^3 
#                        eta/s(epsilon, rho), S_rho=0.05                   eta/s(epsilon)                                    eta/s(epsilon, rho), S_rho=-0.05
# sqrt(s)                v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error
7.700000000000000178e+00 1.990582415467513980e-02 1.233534578286383078e-03 1.726087423337796870e-02 1.125554762094498800e-03 2.018990527970697044e-02 1.444686497930522048e-03
1.730000000000000071e+01 3.332781504250491994e-02 1.439889358102387773e-03 3.432380291801624683e-02 1.685425727898632589e-03 2.925297917467007888e-02 2.712979588008312525e-03
3.900000000000000000e+01 4.898890565061223001e-02 2.046587348893936197e-03 4.422351355390677363e-02 1.793694035507411655e-03 4.948761555874633261e-02 2.634633068570470422e-03


==> anc/charha_v2_rho_03.dat <==
# Au+Au/Pb+Pb 20-30%, midrapidity (|y| < 0.5), charged hadron integrated event plane v2, eps_switch=0.3 GeV/fm^3 
#                        eta/s(epsilon, rho), S_rho=0.05                   eta/s(epsilon)                                    eta/s(epsilon, rho), S_rho=-0.05
# sqrt(s)                v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error
7.700000000000000178e+00 2.490452336484977325e-02 2.356807172302541852e-03 1.569389165301765185e-02 2.263118712240446036e-03 1.963999407911247441e-02 2.388113040182878160e-03
1.730000000000000071e+01 3.368914574685930724e-02 2.902493145769034777e-03 3.161004101528235716e-02 2.907434612842233965e-03 3.512361490534064712e-02 2.732235781069390114e-03
3.900000000000000000e+01 4.279379514954605862e-02 3.178372264894570309e-03 4.353044648167400665e-02 3.098763722431874344e-03 4.105224763264567894e-02 4.025046072653522961e-03


==> anc/charha_v2_rho_05.dat <==
# Au+Au/Pb+Pb 20-30%, midrapidity (|y| < 0.5), charged hadron integrated event plane v2, eps_switch=0.5 GeV/fm^3 
#                        eta/s(epsilon, rho), S_rho=0.05                   eta/s(epsilon)                                    eta/s(epsilon, rho), S_rho=-0.05
# sqrt(s)                v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error
7.700000000000000178e+00 2.032265102737797896e-02 1.175946879542463797e-03 1.866927590900767375e-02 1.340866269330096006e-03 2.024965448418092687e-02 1.141825004537448934e-03
1.730000000000000071e+01 3.388933411519731709e-02 1.528211971555576898e-03 3.448294340554270559e-02 1.475119699544276885e-03 3.287570897040120038e-02 1.409509429599427842e-03
3.900000000000000000e+01 4.464908790660904181e-02 1.935048342107930936e-03 4.504630482185422585e-02 2.087477797283360768e-03 4.550592341031834548e-02 1.840511629777644717e-03


==> anc/charha_y_paras_03.dat <==
# Au+Au/Pb+Pb 0-5%, midrapidity (|y| < 0.5), charged hadron dN/dy, eps_switch=0.3 GeV/fm^3 
#                        eta/s(T)                                          eta/s(epsilon)                                    default configuration
# sqrt(s) [GeV]          dN/dy                    dN/dy error              dN/dy                    dN/dy error              dN/dy                    dN/dy error
7.700000000000000178e+00 2.816991333333334069e+02 3.367136803206619788e+00 2.915614999999999668e+02 3.771251452505453017e+00 2.992559999999999718e+02 3.212262144810893005e+00
1.730000000000000071e+01 4.855335666666667862e+02 5.421986100212905058e+00 5.012008333333333781e+02 6.063612749799744961e+00 5.223811666666665587e+02 5.600660407936970842e+00
3.900000000000000000e+01 5.991048666666666804e+02 8.777275617071609304e+00 6.353414333333332706e+02 9.806904033330738457e+00 5.595575999999998658e+02 8.499899599091804703e+00


==> anc/charha_y_rho_03.dat <==
# Au+Au/Pb+Pb 0-5%, midrapidity (|y| < 0.5), charged hadron dN/dy, eps_switch=0.3 GeV/fm^3 
#                        eta/s(epsilon, rho), S_rho=0.05                   eta/s(epsilon)                                    eta/s(epsilon, rho), S_rho=-0.05
# sqrt(s) [GeV]          dN/dy                    dN/dy error              dN/dy                    dN/dy error              dN/dy                    dN/dy error
7.700000000000000178e+00 2.925606000000000222e+02 4.339943203043105768e+00 2.915614999999999668e+02 3.771251452505453017e+00 2.846613333333333458e+02 3.778608765699914329e+00
1.730000000000000071e+01 5.021320666666666739e+02 5.630161453149582940e+00 5.012008333333333781e+02 6.063612749799744961e+00 4.718725666666666143e+02 4.734008459167512228e+00
3.900000000000000000e+01 6.490704999999999245e+02 8.497100667404311025e+00 6.353414333333332706e+02 9.806904033330738457e+00 5.784584333333333461e+02 8.812032523873426726e+00


==> anc/erho.dat <==
# eta/s(epsilon,rho) for S_rho=0.05 fm
# epsilon [GeV/fm^3]     eta/s(epsilon,0.0 fm^-1) eta/s(epsilon,0.5 fm^-1) eta/s(epsilon,1.0 fm^-1) eta/s(epsilon,1.5 fm^-1)
2.999999999999999889e-01 4.580000000000000182e-01 4.830000000000000404e-01 5.080000000000000071e-01 5.330000000000000293e-01
4.484848484848484862e-01 3.778181818181818308e-01 4.028181818181818530e-01 4.278181818181818197e-01 4.528181818181818419e-01
5.969696969696969280e-01 2.976363636363636989e-01 3.226363636363636656e-01 3.476363636363636878e-01 3.726363636363637100e-01
7.454545454545453698e-01 2.174545454545455114e-01 2.424545454545454781e-01 2.674545454545455003e-01 2.924545454545455225e-01
8.939393939393938116e-01 1.372727272727273518e-01 1.622727272727273462e-01 1.872727272727273684e-01 2.122727272727273351e-01
1.042424242424242253e+00 8.019939393939394534e-02 1.051993939393939398e-01 1.301993939393939481e-01 1.551993939393939703e-01
1.190909090909090917e+00 8.089727272727273433e-02 1.058972727272727288e-01 1.308972727272727232e-01 1.558972727272727454e-01
1.339393939393939359e+00 8.159515151515152331e-02 1.065951515151515178e-01 1.315951515151515261e-01 1.565951515151515205e-01
1.487878787878787801e+00 8.229303030303029842e-02 1.072930303030303067e-01 1.322930303030303012e-01 1.572930303030303234e-01
1.636363636363636243e+00 8.299090909090908741e-02 1.079909090909090957e-01 1.329909090909091041e-01 1.579909090909090985e-01
1.784848484848484684e+00 8.368878787878787640e-02 1.086887878787878847e-01 1.336887878787878792e-01 1.586887878787878736e-01
1.933333333333333126e+00 8.438666666666666538e-02 1.093866666666666598e-01 1.343866666666666543e-01 1.593866666666666765e-01
2.081818181818181568e+00 8.508454545454545437e-02 1.100845454545454627e-01 1.350845454545454571e-01 1.600845454545454793e-01
2.230303030303030010e+00 8.578242424242424335e-02 1.107824242424242378e-01 1.357824242424242600e-01 1.607824242424242545e-01
2.378787878787878451e+00 8.648030303030303234e-02 1.114803030303030407e-01 1.364803030303030351e-01 1.614803030303030296e-01
2.527272727272726893e+00 8.717818181818182133e-02 1.121781818181818158e-01 1.371781818181818102e-01 1.621781818181818324e-01
2.675757575757575335e+00 8.787606060606061031e-02 1.128760606060606048e-01 1.378760606060606131e-01 1.628760606060606353e-01
2.824242424242423777e+00 8.857393939393939930e-02 1.135739393939393937e-01 1.385739393939393882e-01 1.635739393939394104e-01
2.972727272727272219e+00 8.927181818181817441e-02 1.142718181818181827e-01 1.392718181818181911e-01 1.642718181818181855e-01
3.121212121212120660e+00 8.996969696969696340e-02 1.149696969696969717e-01 1.399696969696969662e-01 1.649696969696969884e-01
3.269696969696969102e+00 9.066757575757575238e-02 1.156675757575757607e-01 1.406675757575757690e-01 1.656675757575757635e-01
3.418181818181817544e+00 9.136545454545454137e-02 1.163654545454545497e-01 1.413654545454545441e-01 1.663654545454545386e-01
3.566666666666665986e+00 9.206333333333333035e-02 1.170633333333333248e-01 1.420633333333333193e-01 1.670633333333333415e-01
3.715151515151514428e+00 9.276121212121211934e-02 1.177612121212121277e-01 1.427612121212121221e-01 1.677612121212121443e-01
3.863636363636363313e+00 9.345909090909090833e-02 1.184590909090909028e-01 1.434590909090909250e-01 1.684590909090909194e-01
4.012121212121211755e+00 9.415696969696969731e-02 1.191569696969697056e-01 1.441569696969697001e-01 1.691569696969696945e-01
4.160606060606060197e+00 9.485484848484848630e-02 1.198548484848484807e-01 1.448548484848484752e-01 1.698548484848484974e-01
4.309090909090908639e+00 9.555272727272727529e-02 1.205527272727272836e-01 1.455527272727272781e-01 1.705527272727273003e-01
4.457575757575757081e+00 9.625060606060606427e-02 1.212506060606060587e-01 1.462506060606060809e-01 1.712506060606060754e-01
4.606060606060605522e+00 9.694848484848485326e-02 1.219484848484848477e-01 1.469484848484848560e-01 1.719484848484848505e-01
4.754545454545453964e+00 9.764636363636364225e-02 1.226463636363636367e-01 1.476463636363636311e-01 1.726463636363636533e-01
4.903030303030302406e+00 9.834424242424241736e-02 1.233442424242424257e-01 1.483442424242424340e-01 1.733442424242424562e-01
5.051515151515150848e+00 9.904212121212120634e-02 1.240421212121212147e-01 1.490421212121212091e-01 1.740421212121212036e-01
5.199999999999999289e+00 9.973999999999999533e-02 1.247400000000000037e-01 1.497399999999999842e-01 1.747400000000000064e-01
5.348484848484847731e+00 1.004378787878787843e-01 1.254378787878787926e-01 1.504378787878787871e-01 1.754378787878788093e-01
5.496969696969696173e+00 1.011357575757575733e-01 1.261357575757575677e-01 1.511357575757575900e-01 1.761357575757575844e-01
5.645454545454544615e+00 1.018336363636363623e-01 1.268336363636363706e-01 1.518336363636363651e-01 1.768336363636363595e-01
5.793939393939393057e+00 1.025315151515151513e-01 1.275315151515151457e-01 1.525315151515151402e-01 1.775315151515151624e-01
5.942424242424241498e+00 1.032293939393939403e-01 1.282293939393939208e-01 1.532293939393939430e-01 1.782293939393939652e-01
6.090909090909089940e+00 1.039272727272727292e-01 1.289272727272727237e-01 1.539272727272727459e-01 1.789272727272727403e-01
6.239393939393938382e+00 1.046251515151515044e-01 1.296251515151515266e-01 1.546251515151514933e-01 1.796251515151515155e-01
6.387878787878786824e+00 1.053230303030303072e-01 1.303230303030303017e-01 1.553230303030302961e-01 1.803230303030303183e-01
6.536363636363635266e+00 1.060209090909090823e-01 1.310209090909090768e-01 1.560209090909090990e-01 1.810209090909091212e-01
6.684848484848483707e+00 1.067187878787878713e-01 1.317187878787878796e-01 1.567187878787878741e-01 1.817187878787878685e-01
6.833333333333332149e+00 1.074166666666666603e-01 1.324166666666666825e-01 1.574166666666666492e-01 1.824166666666666714e-01
6.981818181818180591e+00 1.081145454545454493e-01 1.331145454545454576e-01 1.581145454545454521e-01 1.831145454545454743e-01
7.130303030303029033e+00 1.088124242424242383e-01 1.338124242424242327e-01 1.588124242424242549e-01 1.838124242424242494e-01
7.278787878787877474e+00 1.095103030303030273e-01 1.345103030303030356e-01 1.595103030303030300e-01 1.845103030303030245e-01
7.427272727272726804e+00 1.102081818181818162e-01 1.352081818181818385e-01 1.602081818181818051e-01 1.852081818181818273e-01
7.575757575757575246e+00 1.109060606060606052e-01 1.359060606060606136e-01 1.609060606060606080e-01 1.859060606060606302e-01
7.724242424242423688e+00 1.116039393939393942e-01 1.366039393939393887e-01 1.616039393939394109e-01 1.866039393939394053e-01
7.872727272727272130e+00 1.123018181818181832e-01 1.373018181818181915e-01 1.623018181818181860e-01 1.873018181818181804e-01
8.021212121212121460e+00 1.129996969696969722e-01 1.379996969696969666e-01 1.629996969696969611e-01 1.879996969696969833e-01
8.169696969696969902e+00 1.136975757575757612e-01 1.386975757575757695e-01 1.636975757575757640e-01 1.886975757575757862e-01
8.318181818181818343e+00 1.143954545454545502e-01 1.393954545454545446e-01 1.643954545454545668e-01 1.893954545454545613e-01
8.466666666666666785e+00 1.150933333333333392e-01 1.400933333333333475e-01 1.650933333333333419e-01 1.900933333333333364e-01
8.615151515151515227e+00 1.157912121212121281e-01 1.407912121212121226e-01 1.657912121212121170e-01 1.907912121212121392e-01
8.763636363636363669e+00 1.164890909090909032e-01 1.414890909090908977e-01 1.664890909090909199e-01 1.914890909090909421e-01
8.912121212121212110e+00 1.171869696969697061e-01 1.421869696969697006e-01 1.671869696969697228e-01 1.921869696969696895e-01
9.060606060606060552e+00 1.178848484848484812e-01 1.428848484848485034e-01 1.678848484848484701e-01 1.928848484848484923e-01
9.209090909090908994e+00 1.185827272727272841e-01 1.435827272727272785e-01 1.685827272727272730e-01 1.935827272727272952e-01
9.357575757575757436e+00 1.192806060606060592e-01 1.442806060606060536e-01 1.692806060606060758e-01 1.942806060606060981e-01
9.506060606060605878e+00 1.199784848484848482e-01 1.449784848484848565e-01 1.699784848484848510e-01 1.949784848484848454e-01
9.654545454545454319e+00 1.206763636363636372e-01 1.456763636363636594e-01 1.706763636363636261e-01 1.956763636363636483e-01
9.803030303030302761e+00 1.213742424242424262e-01 1.463742424242424067e-01 1.713742424242424289e-01 1.963742424242424511e-01
9.951515151515151203e+00 1.220721212121212151e-01 1.470721212121212096e-01 1.720721212121212318e-01 1.970721212121212262e-01
1.009999999999999964e+01 1.227700000000000041e-01 1.477700000000000125e-01 1.727700000000000069e-01 1.977700000000000014e-01
1.024848484848484809e+01 1.234678787878787931e-01 1.484678787878787876e-01 1.734678787878787820e-01 1.984678787878788042e-01
1.039696969696969653e+01 1.241657575757575682e-01 1.491657575757575627e-01 1.741657575757575849e-01 1.991657575757576071e-01
1.054545454545454497e+01 1.248636363636363711e-01 1.498636363636363655e-01 1.748636363636363877e-01 1.998636363636363544e-01
1.069393939393939341e+01 1.255615151515151462e-01 1.505615151515151684e-01 1.755615151515151351e-01 2.005615151515151573e-01
1.084242424242424185e+01 1.262593939393939491e-01 1.512593939393939435e-01 1.762593939393939380e-01 2.012593939393939602e-01
1.099090909090909030e+01 1.269572727272727242e-01 1.519572727272727186e-01 1.769572727272727408e-01 2.019572727272727630e-01
1.113939393939393874e+01 1.276551515151514993e-01 1.526551515151515215e-01 1.776551515151515159e-01 2.026551515151515104e-01
1.128787878787878718e+01 1.283530303030303021e-01 1.533530303030303243e-01 1.783530303030302910e-01 2.033530303030303132e-01
1.143636363636363562e+01 1.290509090909091050e-01 1.540509090909090717e-01 1.790509090909090939e-01 2.040509090909091161e-01
1.158484848484848406e+01 1.297487878787878801e-01 1.547487878787878746e-01 1.797487878787878968e-01 2.047487878787878912e-01
1.173333333333333250e+01 1.304466666666666552e-01 1.554466666666666774e-01 1.804466666666666719e-01 2.054466666666666663e-01
1.188181818181818095e+01 1.311445454545454581e-01 1.561445454545454525e-01 1.811445454545454470e-01 2.061445454545454692e-01
1.203030303030302939e+01 1.318424242424242332e-01 1.568424242424242276e-01 1.818424242424242498e-01 2.068424242424242721e-01
1.217878787878787783e+01 1.325403030303030361e-01 1.575403030303030305e-01 1.825403030303030527e-01 2.075403030303030194e-01
1.232727272727272627e+01 1.332381818181818112e-01 1.582381818181818334e-01 1.832381818181818001e-01 2.082381818181818223e-01
1.247575757575757471e+01 1.339360606060606140e-01 1.589360606060606085e-01 1.839360606060606029e-01 2.089360606060606251e-01
1.262424242424242316e+01 1.346339393939393891e-01 1.596339393939393836e-01 1.846339393939394058e-01 2.096339393939394280e-01
1.277272727272727160e+01 1.353318181818181642e-01 1.603318181818181865e-01 1.853318181818181809e-01 2.103318181818181754e-01
1.292121212121212004e+01 1.360296969696969671e-01 1.610296969696969893e-01 1.860296969696969560e-01 2.110296969696969782e-01
1.306969696969696848e+01 1.367275757575757700e-01 1.617275757575757367e-01 1.867275757575757589e-01 2.117275757575757811e-01
1.321818181818181692e+01 1.374254545454545451e-01 1.624254545454545395e-01 1.874254545454545617e-01 2.124254545454545839e-01
1.336666666666666536e+01 1.381233333333333202e-01 1.631233333333333424e-01 1.881233333333333368e-01 2.131233333333333313e-01
1.351515151515151381e+01 1.388212121212121231e-01 1.638212121212121175e-01 1.888212121212121120e-01 2.138212121212121342e-01
1.366363636363636225e+01 1.395190909090908982e-01 1.645190909090908926e-01 1.895190909090909148e-01 2.145190909090909370e-01
1.381212121212121069e+01 1.402169696969697010e-01 1.652169696969696955e-01 1.902169696969697177e-01 2.152169696969696844e-01
1.396060606060605913e+01 1.409148484848484761e-01 1.659148484848484983e-01 1.909148484848484650e-01 2.159148484848484872e-01
1.410909090909090757e+01 1.416127272727272790e-01 1.666127272727272735e-01 1.916127272727272679e-01 2.166127272727272901e-01
1.425757575757575601e+01 1.423106060606060541e-01 1.673106060606060486e-01 1.923106060606060708e-01 2.173106060606060930e-01
1.440606060606060446e+01 1.430084848484848292e-01 1.680084848484848514e-01 1.930084848484848459e-01 2.180084848484848403e-01
1.455454545454545467e+01 1.437063636363636321e-01 1.687063636363636543e-01 1.937063636363636487e-01 2.187063636363636432e-01
1.470303030303030312e+01 1.444042424242424350e-01 1.694042424242424572e-01 1.944042424242424238e-01 2.194042424242424461e-01
1.485151515151515156e+01 1.451021212121212101e-01 1.701021212121212045e-01 1.951021212121212267e-01 2.201021212121212489e-01
1.500000000000000000e+01 1.457999999999999852e-01 1.708000000000000074e-01 1.958000000000000018e-01 2.207999999999999963e-01


==> anc/flowcombined.dat <==
#Au+Au/Pb+Pb 20-30%, midrapidity (|y| < 0.5), charged hadron integrated event plane v2,
#                        eps_switch=0.5 GeV/fm^3                                                                                                                               eps_switch=0.3 GeV/fm^3                                                                                                eps_switch=0.1 GeV/fm^3
#                        eta/s(T)                                          eta/s(epsilon)                                    default configuration                             eta/s(T)                                          eta/s(epsilon)                                    default configuration                             eta/s(T)                                          eta/s(epsilon)                                    default configuration
# sqrt(s)                v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error
7.700000000000000178e+00 2.440233044422206524e-02 1.551589073362211841e-03 1.866927590900767375e-02 1.340866269330096006e-03 2.120596055970240534e-02 1.458376247103317135e-03 3.176546213202614821e-02 3.233182526303404313e-03 1.569389165301765185e-02 2.263118712240446036e-03 2.411718703389325799e-02 2.444960140935386987e-03 4.901307673724487890e-02 2.425095237914113699e-03 1.726087423337796870e-02 1.125554762094498800e-03 3.311174792221141527e-02 1.738348990079772094e-03
1.730000000000000071e+01 4.212247963273051121e-02 1.759836833116295868e-03 3.448294340554270559e-02 1.475119699544276885e-03 3.914755755859457981e-02 1.708306872838862532e-03 4.753142476567265989e-02 3.748628468708427482e-03 3.161004101528235716e-02 2.907434612842233965e-03 4.194387001519923192e-02 3.335243094294644030e-03 6.244604799849699794e-02 2.340366421902230574e-03 3.432380291801624683e-02 1.685425727898632589e-03 5.760899117638940831e-02 2.193885609180795671e-03
3.900000000000000000e+01 5.186755211185373887e-02 2.163738467515777947e-03 4.504630482185422585e-02 2.087477797283360768e-03 4.751332913788721551e-02 2.190185711394587210e-03 6.533985590650720487e-02 3.092166106684137144e-03 4.353044648167400665e-02 3.098763722431874344e-03 5.551191605383314770e-02 4.225077661109759644e-03 7.321267290307974240e-02 2.829877191774669669e-03 4.422351355390677363e-02 1.793694035507411655e-03 6.497660184880743595e-02 2.486868854969616523e-03


==> anc/flowcompare_01.dat <==
# Au+Au/Pb+Pb 20-30%, midrapidity (|y| < 0.5), charged hadron integrated event plane v2, default configuration, eps_switch=0.1 GeV/fm^3
#                        Before hydrodynamic evolution                     Without Rescattering                              Full evolution
# sqrt(s)                v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error
7.700000000000000178e+00 6.449153356237254109e-03 3.067686484652692568e-03 2.994745452178328160e-02 1.518320420951224051e-03 3.311174792221141527e-02 1.738348990079772094e-03
1.730000000000000071e+01 1.377720622361299635e-02 2.857324346097222124e-03 5.388799518430618940e-02 2.077423483700392356e-03 5.760899117638940831e-02 2.193885609180795671e-03
3.900000000000000000e+01 1.175929540381776689e-02 1.880658074522891876e-03 6.296374455599045017e-02 2.427289519264140810e-03 6.497660184880743595e-02 2.486868854969616523e-03


==> anc/flowcompare_03.dat <==
# Au+Au/Pb+Pb 20-30%, midrapidity (|y| < 0.5), charged hadron integrated event plane v2, default configuration, eps_switch=0.3 GeV/fm^3 
#                        Before hydrodynamic evolution                     Without Rescattering                              Full evolution
# sqrt(s)                v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error
7.700000000000000178e+00 6.449153356237254109e-03 3.067686484652692568e-03 1.097467735249030990e-02 1.428757291586225551e-03 2.411718703389325799e-02 2.444960140935386987e-03
1.730000000000000071e+01 1.377720622361299635e-02 2.857324346097222124e-03 2.623900593011529656e-02 2.290885255567864931e-03 4.194387001519923192e-02 3.335243094294644030e-03
3.900000000000000000e+01 1.175929540381776689e-02 1.880658074522891876e-03 4.415268107528099589e-02 3.737051073302992063e-03 5.551191605383314770e-02 4.225077661109759644e-03


==> anc/flowcompare_05.dat <==
# Au+Au/Pb+Pb 20-30%, midrapidity (|y| < 0.5), charged hadron integrated event plane v2, default configuration, eps_switch=0.5 GeV/fm^3
#                        Before hydrodynamic evolution                     Without Rescattering                              Full evolution
# sqrt(s)                v2_int                   v2_int error             v2_int                   v2_int error             v2_int                   v2_int error
7.700000000000000178e+00 6.449153356237254109e-03 3.067686484652692568e-03 5.180053243002584636e-03 6.249431847523983672e-04 2.120596055970240534e-02 1.458376247103317135e-03
1.730000000000000071e+01 1.377720622361299635e-02 2.857324346097222124e-03 1.690359954895388067e-02 9.362548413904065369e-04 3.914755755859457981e-02 1.708306872838862532e-03
3.900000000000000000e+01 1.175929540381776689e-02 1.880658074522891876e-03 3.198385588942574687e-02 1.804579232737301819e-03 4.751332913788721551e-02 2.190185711394587210e-03


==> anc/meaneta_para05_03.dat <==
# Au+Au/Pb+Pb 0-5%, mean eta/s, eps_switch=0.3 GeV/fm^3
#                        eta/s(T)                                          eta/s(epsilon)                                    default configuration
# sqrt(s) [GeV]          <eta/s>                  <eta/s> error            <eta/s>                  <eta/s> error            <eta/s>                  <eta/s> error
7.700000000000000178e+00 9.791946508238192861e-02 1.852427524942749259e-05 2.099011012215221128e-01 1.803719355654329407e-03 2.000000000000000111e-01 0.000000000000000000e+00
1.730000000000000071e+01 9.165131280088610053e-02 1.326477679706189884e-04 1.818507781243080823e-01 3.212929187814881921e-03 1.499999999999999944e-01 0.000000000000000000e+00
3.900000000000000000e+01 9.098388917743842579e-02 4.473648385334830007e-04 1.611891973701536640e-01 2.465048047748752066e-03 8.000000000000000167e-02 0.000000000000000000e+00


==> anc/meaneta_para2030_03.dat <==
# Au+Au/Pb+Pb 20-30%, mean eta/s, eps_switch=0.3 GeV/fm^3
#                        eta/s(T)                                          eta/s(epsilon)                                    default configuration
# sqrt(s) [GeV]          <eta/s>                  <eta/s> error            <eta/s>                  <eta/s> error            <eta/s>                  <eta/s> error
7.700000000000000178e+00 9.942489213998498110e-02 1.028992099029827094e-04 2.432862978802244336e-01 9.152347225736046088e-03 2.000000000000000111e-01 0.000000000000000000e+00
1.730000000000000071e+01 9.236404165428011757e-02 2.230629680721666187e-04 2.030014006218776590e-01 7.717096226356479245e-03 1.499999999999999944e-01 0.000000000000000000e+00
3.900000000000000000e+01 9.078867757424839564e-02 6.691937341207240646e-04 1.765519592776454427e-01 6.873872921071636985e-03 8.000000000000000167e-02 0.000000000000000000e+00


==> anc/meaneta_rho05_03.dat <==
# Au+Au/Pb+Pb 0-5%,  mean eta/s, eps_switch=0.3 GeV/fm^3
#                        eta/s(epsilon, rho), S_rho=0.05                   eta/s(epsilon)                                    eta/s(epsilon, rho), S_rho=-0.05
# sqrt(s) [GeV]          <eta/s>                  <eta/s> error            <eta/s>                  <eta/s> error            <eta/s>                  <eta/s> error
7.700000000000000178e+00 2.308245562868222189e-01 2.813648426834969470e-03 2.099011012215221128e-01 1.803719355654329407e-03 1.956411667032006418e-01 4.052972099150412878e-03
1.730000000000000071e+01 1.962425815378011085e-01 2.933103858693011500e-03 1.818507781243080823e-01 3.212929187814881921e-03 1.687815937471724426e-01 3.373539234687729805e-03
3.900000000000000000e+01 1.702103718271151256e-01 1.075072738818600099e-03 1.611891973701536640e-01 2.465048047748752066e-03 1.523100852310060871e-01 2.439747570918570588e-03


==> anc/meaneta_rho2030_03.dat <==
# Au+Au/Pb+Pb 20-30%,  mean eta/s, eps_switch=0.3 GeV/fm^3
#                        eta/s(epsilon, rho), S_rho=0.05                   eta/s(epsilon)                                    eta/s(epsilon, rho), S_rho=-0.05
# sqrt(s) [GeV]          <eta/s>                  <eta/s> error            <eta/s>                  <eta/s> error            <eta/s>                  <eta/s> error
7.700000000000000178e+00 2.599021085216960403e-01 9.526552142693465314e-03 2.432862978802244336e-01 9.152347225736046088e-03 2.235305742852867761e-01 7.921915430973616029e-03
1.730000000000000071e+01 2.129703664562953291e-01 4.689092921483485610e-03 2.030014006218776590e-01 7.717096226356479245e-03 1.863604834816302291e-01 4.795324354120369427e-03
3.900000000000000000e+01 1.847885262999947598e-01 4.612039444237331018e-03 1.765519592776454427e-01 6.873872921071636985e-03 1.700229101314715552e-01 5.126449864198354307e-03


==> anc/pT_compare_data.dat <==
# Au+Au/Pb+Pb 0-5%, midrapidity  (|y| < 0.1), proton mean pT
#                        default configuration, eps_switch=0.3 GeV/fm^3    eta/s(epsilon), eps_switch=0.3 GeV/fm^3
# sqrt(s) [GeV]          <pT> [GeV]               <pT> [GeV] error        <pT> [GeV]               <pT> [GeV] error
7.700000000000000178e+00 8.106390000000002205e-01 2.371975235376916000e-03 7.490463333333333695e-01 2.294427506454600404e-03
1.730000000000000071e+01 9.067816666666665970e-01 3.284718014221340524e-03 8.375456666666668548e-01 2.738178549014566414e-03
3.900000000000000000e+01 9.507663333333334910e-01 3.900692967711313301e-03 9.620786666666667486e-01 5.235904948368760685e-03


==> anc/time_timepara_03.dat <==
# Au+Au sqrt(s)=39 GeV 0-5%, eta/s(tau), eps_switch=0.3 GeV/fm^3
#                        eta/s(T)                                          eta/s(epsilon)                                    default configuration
# tau [fm]               <eta/s>                  <eta/s> error            <eta/s>                  <eta/s> error            <eta/s>                  <eta/s> error
2.834200000000000053e+00 9.426729477892739628e-02 1.486401735689703643e-03 1.204168310408209874e-01 2.579004896622039827e-03 8.000000000000000167e-02 0.000000000000000000e+00
2.884199999999999875e+00 9.361090794424184458e-02 1.433978621708421105e-03 1.195962233127612073e-01 2.335429529012333916e-03 8.000000000000000167e-02 0.000000000000000000e+00
2.934200000000000141e+00 9.302976377640284622e-02 1.374525268697149739e-03 1.189245788596553915e-01 2.092378608690267233e-03 8.000000000000000167e-02 0.000000000000000000e+00
2.984199999999999964e+00 9.245840242987854452e-02 1.329841654889508083e-03 1.183118768806915994e-01 1.864758652777797092e-03 8.000000000000000167e-02 0.000000000000000000e+00
3.034199999999999786e+00 9.188261039653033979e-02 1.302645164555903904e-03 1.177364624836211987e-01 1.677516691004291103e-03 8.000000000000000167e-02 0.000000000000000000e+00
3.084200000000000053e+00 9.131378688201277627e-02 1.281657128306164586e-03 1.172160228741349897e-01 1.533283836724074227e-03 8.000000000000000167e-02 0.000000000000000000e+00
3.134199999999999875e+00 9.076106824452996602e-02 1.261170133956104932e-03 1.167552029943545733e-01 1.446627263588164559e-03 8.000000000000000167e-02 0.000000000000000000e+00
3.184200000000000141e+00 9.023090107040501739e-02 1.239385547685692554e-03 1.163523495111347950e-01 1.394631501823334965e-03 8.000000000000000167e-02 0.000000000000000000e+00
3.234199999999999964e+00 8.972711987762699293e-02 1.215129907356079933e-03 1.159972291384016030e-01 1.372007042525161518e-03 8.000000000000000167e-02 0.000000000000000000e+00
3.284199999999999786e+00 8.925041568487668275e-02 1.188247591942476721e-03 1.156954099329003949e-01 1.376268694882069573e-03 8.000000000000000167e-02 0.000000000000000000e+00
3.334200000000000053e+00 8.879942986871210142e-02 1.159233488102151760e-03 1.154358069001349962e-01 1.398838142937831831e-03 8.000000000000000167e-02 0.000000000000000000e+00
3.384199999999999875e+00 8.837231414963930831e-02 1.128879973207076075e-03 1.152184226937027905e-01 1.440958679622565686e-03 8.000000000000000167e-02 0.000000000000000000e+00
3.434200000000000141e+00 8.796677607749103789e-02 1.097864784685196639e-03 1.150374482953737953e-01 1.485433869420442520e-03 8.000000000000000167e-02 0.000000000000000000e+00
3.484199999999999964e+00 8.758113959416871652e-02 1.066924345625084669e-03 1.148966310013163905e-01 1.542410757729772508e-03 8.000000000000000167e-02 0.000000000000000000e+00
3.534199999999999786e+00 8.721361112755161848e-02 1.036448177848675817e-03 1.147974714912229910e-01 1.603691543685796007e-03 8.000000000000000167e-02 0.000000000000000000e+00
3.584200000000000053e+00 8.686303124019159605e-02 1.006506327488688622e-03 1.147301285089812051e-01 1.672033119301619217e-03 8.000000000000000167e-02 0.000000000000000000e+00
3.634199999999999875e+00 8.652824810514139764e-02 9.772298129592060616e-04 1.146947760309241920e-01 1.735846611049414717e-03 8.000000000000000167e-02 0.000000000000000000e+00
3.684200000000000141e+00 8.620834237491838137e-02 9.484459886135863027e-04 1.146980709653590003e-01 1.814863004700769614e-03 8.000000000000000167e-02 0.000000000000000000e+00
3.734199999999999964e+00 8.590236923301466931e-02 9.202977668902012328e-04 1.147263308064247755e-01 1.880065083890835459e-03 8.000000000000000167e-02 0.000000000000000000e+00
3.784199999999999786e+00 8.560957200021168667e-02 8.926670705376558860e-04 1.147899890881447921e-01 1.947966788465304959e-03 8.000000000000000167e-02 0.000000000000000000e+00
3.834200000000000053e+00 8.532932947920932043e-02 8.654232158410024448e-04 1.148791634067533873e-01 2.012642810577950931e-03 8.000000000000000167e-02 0.000000000000000000e+00
3.884199999999999875e+00 8.506097264396295099e-02 8.386361250424457158e-04 1.150002226265935956e-01 2.065380613355804855e-03 8.000000000000000167e-02 0.000000000000000000e+00
3.934200000000000141e+00 8.480409980912115286e-02 8.123448254321614243e-04 1.151506639621260042e-01 2.126579211064341321e-03 8.000000000000000167e-02 0.000000000000000000e+00
3.984199999999999964e+00 8.455831092270724159e-02 7.864873458192109344e-04 1.153383716848666030e-01 2.180983524154760881e-03 8.000000000000000167e-02 0.000000000000000000e+00
4.034200000000000230e+00 8.432318342483116624e-02 7.611296072589365325e-04 1.155483371520757974e-01 2.229151515919794695e-03 8.000000000000000167e-02 0.000000000000000000e+00
4.084200000000000053e+00 8.409824203091162409e-02 7.361235244282492932e-04 1.157839599281337978e-01 2.271017636319152926e-03 8.000000000000000167e-02 0.000000000000000000e+00
4.134199999999999875e+00 8.388325163268166296e-02 7.116252906293152282e-04 1.160425584300954077e-01 2.308991414737994203e-03 8.000000000000000167e-02 0.000000000000000000e+00
4.184199999999999697e+00 8.367804692648958542e-02 6.877323261386619020e-04 1.163298202663777953e-01 2.349615802303207587e-03 8.000000000000000167e-02 0.000000000000000000e+00
4.234200000000000408e+00 8.348214014279441153e-02 6.643858804254192856e-04 1.166423268140381886e-01 2.387485226027854374e-03 8.000000000000000167e-02 0.000000000000000000e+00
4.284199999999989572e+00 8.329531684901296529e-02 6.414981160244644532e-04 1.169885660840817854e-01 2.410451345832215382e-03 8.000000000000000167e-02 0.000000000000000000e+00
4.334199999999990283e+00 8.311738458326235757e-02 6.191220438887437127e-04 1.173622461043739990e-01 2.440310537890156683e-03 8.000000000000000167e-02 0.000000000000000000e+00
4.384199999999990105e+00 8.294800669660913617e-02 5.971160814436333791e-04 1.177581528039288034e-01 2.458925602887753869e-03 8.000000000000000167e-02 0.000000000000000000e+00
4.434199999999989927e+00 8.278687126628125892e-02 5.753841248605803902e-04 1.181830913803953997e-01 2.476357310601714264e-03 8.000000000000000167e-02 0.000000000000000000e+00
4.484199999999989750e+00 8.263393551852261931e-02 5.537887186530385990e-04 1.186269612388614059e-01 2.496132284622548918e-03 8.000000000000000167e-02 0.000000000000000000e+00
4.534199999999989572e+00 8.248900261068026207e-02 5.322652885856525269e-04 1.190952248364127997e-01 2.517233918332401239e-03 8.000000000000000167e-02 0.000000000000000000e+00
4.584199999999990283e+00 8.235191606261574315e-02 5.107964924060250187e-04 1.195868113055339882e-01 2.531207262480008810e-03 8.000000000000000167e-02 0.000000000000000000e+00
4.634199999999990105e+00 8.222268784262272423e-02 4.891676709454092446e-04 1.201133611051868055e-01 2.543061595129205137e-03 8.000000000000000167e-02 0.000000000000000000e+00
4.684199999999989927e+00 8.210124101531943164e-02 4.672128296205500450e-04 1.206553197174498049e-01 2.566132938970469134e-03 8.000000000000000167e-02 0.000000000000000000e+00
4.734199999999989750e+00 8.198735758124643669e-02 4.449725814535154572e-04 1.212291115550698101e-01 2.589856566692254076e-03 8.000000000000000167e-02 0.000000000000000000e+00
4.784199999999989572e+00 8.188082656796266678e-02 4.224719734568985327e-04 1.218300783780194019e-01 2.615735202799526846e-03 8.000000000000000167e-02 0.000000000000000000e+00
4.834199999999990283e+00 8.178144035954093560e-02 3.997832533403836825e-04 1.224555542273692010e-01 2.647076444609568723e-03 8.000000000000000167e-02 0.000000000000000000e+00
4.884199999999990105e+00 8.168879086127124600e-02 3.770659076610364960e-04 1.231198872545191947e-01 2.684292047094022707e-03 8.000000000000000167e-02 0.000000000000000000e+00
4.934199999999989927e+00 8.160266167859861475e-02 3.544365491968217742e-04 1.238124194987301890e-01 2.732063240674790713e-03 8.000000000000000167e-02 0.000000000000000000e+00
4.984199999999989750e+00 8.152288805894755686e-02 3.320068869826193298e-04 1.245337788387590044e-01 2.795459446601179787e-03 8.000000000000000167e-02 0.000000000000000000e+00
5.034199999999989572e+00 8.144934600120498636e-02 3.098170108907403954e-04 1.252829133350214230e-01 2.857529533013630340e-03 8.000000000000000167e-02 0.000000000000000000e+00
5.084199999999990283e+00 8.138184247605433075e-02 2.879136193281751628e-04 1.260642303105175832e-01 2.935489421185779723e-03 8.000000000000000167e-02 0.000000000000000000e+00
5.134199999999990105e+00 8.132022734529126273e-02 2.663655714911695614e-04 1.268758501385263970e-01 3.008701546230855162e-03 8.000000000000000167e-02 0.000000000000000000e+00
5.184199999999989927e+00 8.126429477456136030e-02 2.452070895474235657e-04 1.277283775496662055e-01 3.094525123430372573e-03 8.000000000000000167e-02 0.000000000000000000e+00
5.234199999999989750e+00 8.121390676531137220e-02 2.244535268525035734e-04 1.286069486620498026e-01 3.198586370596237516e-03 8.000000000000000167e-02 0.000000000000000000e+00
5.284199999999989572e+00 8.116889956053467692e-02 2.042382644289607752e-04 1.295362157764342048e-01 3.303325557931679340e-03 8.000000000000000167e-02 0.000000000000000000e+00
5.334199999999990283e+00 8.112908433935925312e-02 1.846277223216782253e-04 1.304910099039851834e-01 3.425618727435986079e-03 8.000000000000000167e-02 0.000000000000000000e+00
5.384199999999990105e+00 8.109426196624983096e-02 1.656681243050419272e-04 1.314865141939663973e-01 3.555462854296418448e-03 8.000000000000000167e-02 0.000000000000000000e+00
5.434199999999989927e+00 8.106411466617116646e-02 1.475190507091794041e-04 1.325140967639988065e-01 3.698792647071280897e-03 8.000000000000000167e-02 0.000000000000000000e+00
5.484199999999989750e+00 8.103829822611952061e-02 1.302974955173974892e-04 1.335830972481551748e-01 3.852538275393124940e-03 8.000000000000000167e-02 0.000000000000000000e+00
5.534199999999989572e+00 8.101655684388080203e-02 1.139504675775102847e-04 1.346981846287474138e-01 4.029299902039004330e-03 8.000000000000000167e-02 0.000000000000000000e+00
5.584199999999990283e+00 8.099863669170519198e-02 9.847652529919418167e-05 1.358547140557281874e-01 4.208840073188766830e-03 8.000000000000000167e-02 0.000000000000000000e+00
5.634199999999990105e+00 8.098423867918874697e-02 8.386923286321289011e-05 1.370450744186184067e-01 4.398380245926509537e-03 8.000000000000000167e-02 0.000000000000000000e+00
5.684199999999989927e+00 8.097318077361251309e-02 7.018158607091037361e-05 1.382767860630874091e-01 4.584080380360985689e-03 8.000000000000000167e-02 0.000000000000000000e+00
5.734199999999989750e+00 8.096516412843778043e-02 5.742472361098552790e-05 1.395439308381793697e-01 4.782632644973584292e-03 8.000000000000000167e-02 0.000000000000000000e+00
5.784199999999989572e+00 8.095996022991359953e-02 4.563782554768413830e-05 1.408469486892097999e-01 4.997226795470289043e-03 8.000000000000000167e-02 0.000000000000000000e+00
5.834199999999990283e+00 8.095749215067316040e-02 3.483669811145019562e-05 1.421847008585901961e-01 5.223846308733613199e-03 8.000000000000000167e-02 0.000000000000000000e+00
5.884199999999990105e+00 8.095750584859121024e-02 2.516460322383942146e-05 1.435633815637707977e-01 5.453833405208477828e-03 8.000000000000000167e-02 0.000000000000000000e+00
5.934199999999989927e+00 8.095962626501093662e-02 1.683381947154948943e-05 1.449763330321318100e-01 5.680106480410628683e-03 8.000000000000000167e-02 0.000000000000000000e+00
5.984199999999989750e+00 8.096357836473280778e-02 1.079264791118354914e-05 1.464281734107585886e-01 5.916819053770530808e-03 8.000000000000000167e-02 0.000000000000000000e+00
6.034199999999989572e+00 8.096892161236406149e-02 9.323461619785216879e-06 1.479174968010781854e-01 6.163367312102154341e-03 8.000000000000000167e-02 0.000000000000000000e+00
6.084199999999990283e+00 8.097551391781172836e-02 1.238782916759746383e-05 1.494473729002528117e-01 6.409005356441675391e-03 8.000000000000000167e-02 0.000000000000000000e+00
6.134199999999990105e+00 8.098310086481681769e-02 1.682516247927722734e-05 1.510029745736406193e-01 6.652829304582908235e-03 8.000000000000000167e-02 0.000000000000000000e+00
6.184199999999989927e+00 8.099150793387718816e-02 2.118660263627283394e-05 1.525983755575895939e-01 6.899098455737949324e-03 8.000000000000000167e-02 0.000000000000000000e+00
6.234199999999989750e+00 8.100059760196361147e-02 2.513886805128457875e-05 1.542268154393154067e-01 7.164289660406424759e-03 8.000000000000000167e-02 0.000000000000000000e+00
6.284199999999989572e+00 8.101029472783286001e-02 2.860895759075522020e-05 1.558974727284300199e-01 7.421433974785480482e-03 8.000000000000000167e-02 0.000000000000000000e+00
6.334199999999990283e+00 8.102038587708441930e-02 3.154064813855192917e-05 1.576073674786351853e-01 7.679099343513720068e-03 8.000000000000000167e-02 0.000000000000000000e+00
6.384199999999990105e+00 8.103095172865418250e-02 3.405023277729923419e-05 1.593550076218725742e-01 7.942687766199331770e-03 8.000000000000000167e-02 0.000000000000000000e+00
6.434199999999989927e+00 8.104176233687807041e-02 3.613195686889870837e-05 1.611326206086815815e-01 8.196564941086247058e-03 8.000000000000000167e-02 0.000000000000000000e+00
6.484199999999989750e+00 8.105285045487480022e-02 3.784015283845128312e-05 1.629629022674365935e-01 8.448084559458860984e-03 8.000000000000000167e-02 0.000000000000000000e+00
6.534199999999989572e+00 8.106411809323803286e-02 3.916973042023716266e-05 1.648340503451835859e-01 8.713399643140886178e-03 8.000000000000000167e-02 0.000000000000000000e+00
6.584199999999990283e+00 8.107551999726506087e-02 4.015882299758704915e-05 1.667492858854731919e-01 8.974522257567139893e-03 8.000000000000000167e-02 0.000000000000000000e+00
6.634199999999990105e+00 8.108701567293537249e-02 4.086888345585394639e-05 1.687140160099717678e-01 9.229977364033923118e-03 8.000000000000000167e-02 0.000000000000000000e+00
6.684199999999989927e+00 8.109867391689148941e-02 4.133364140712579549e-05 1.707204115201680084e-01 9.494474971286220866e-03 8.000000000000000167e-02 0.000000000000000000e+00
6.734199999999989750e+00 8.111031330817004836e-02 4.152194416154352164e-05 1.727781287896748008e-01 9.750411991071837939e-03 8.000000000000000167e-02 0.000000000000000000e+00
6.784199999999989572e+00 8.112198389783784047e-02 4.146706017693055140e-05 1.748806635780396079e-01 1.001431861127880830e-02 8.000000000000000167e-02 0.000000000000000000e+00
6.834199999999990283e+00 8.113361069237720602e-02 4.124959784645135144e-05 1.770300161004214057e-01 1.028153162943256337e-02 8.000000000000000167e-02 0.000000000000000000e+00
6.884199999999990105e+00 8.114521192446159936e-02 4.082409338189675949e-05 1.792169285818256130e-01 1.054899230713063525e-02 8.000000000000000167e-02 0.000000000000000000e+00
6.934199999999989927e+00 8.115676532300634960e-02 4.030544724824575712e-05 1.814510091675839987e-01 1.081806805733659567e-02 8.000000000000000167e-02 0.000000000000000000e+00
6.984199999999989750e+00 8.116828390690737638e-02 3.969467167699156280e-05 1.837396909475594031e-01 1.108727987082439893e-02 8.000000000000000167e-02 0.000000000000000000e+00
7.034199999999989572e+00 8.117960929499659639e-02 3.900400060969862643e-05 1.860611599794505799e-01 1.136166850815454113e-02 8.000000000000000167e-02 0.000000000000000000e+00
7.084199999999979624e+00 8.119081071052274001e-02 3.824529278082512110e-05 1.884234114469103827e-01 1.162691169713048894e-02 8.000000000000000167e-02 0.000000000000000000e+00
7.134199999999980335e+00 8.120189542743024014e-02 3.748658816047440514e-05 1.908370363288405813e-01 1.189516976965211172e-02 8.000000000000000167e-02 0.000000000000000000e+00
7.184199999999980157e+00 8.121280868584425383e-02 3.674941764111626033e-05 1.932873219762966110e-01 1.215609789422514644e-02 8.000000000000000167e-02 0.000000000000000000e+00
7.234199999999979980e+00 8.122359442703820653e-02 3.600063588131719323e-05 1.957843694711321747e-01 1.241459145238710954e-02 8.000000000000000167e-02 0.000000000000000000e+00
7.284199999999979802e+00 8.123419018242830636e-02 3.528150614974015883e-05 1.983090898539531799e-01 1.266564169344582685e-02 8.000000000000000167e-02 0.000000000000000000e+00
7.334199999999979624e+00 8.124466499698876354e-02 3.455504286177011968e-05 2.008865703178424056e-01 1.290190538895920336e-02 8.000000000000000167e-02 0.000000000000000000e+00
7.384199999999980335e+00 8.125498708247422264e-02 3.382482571343821642e-05 2.034724717025775953e-01 1.313460218878050728e-02 8.000000000000000167e-02 0.000000000000000000e+00
7.434199999999980157e+00 8.126515882035101335e-02 3.314566551400961909e-05 2.060989450341844109e-01 1.335942962842688771e-02 8.000000000000000167e-02 0.000000000000000000e+00
7.484199999999979980e+00 8.127516512017560202e-02 3.240942185136234867e-05 2.087490175085802147e-01 1.357580894856905834e-02 8.000000000000000167e-02 0.000000000000000000e+00
7.534199999999979802e+00 8.128508127676983830e-02 3.172339375856807008e-05 2.114231928500040214e-01 1.377507870649237985e-02 8.000000000000000167e-02 0.000000000000000000e+00
7.584199999999979624e+00 8.129489578214711687e-02 3.108437251440984462e-05 2.141184660661746286e-01 1.394825473121449541e-02 8.000000000000000167e-02 0.000000000000000000e+00
7.634199999999980335e+00 8.130461560875874849e-02 3.046526394075103742e-05 2.168389784394234021e-01 1.411214536097504454e-02 8.000000000000000167e-02 0.000000000000000000e+00
7.684199999999980157e+00 8.131419643930977437e-02 2.982841108363098556e-05 2.195748217642570221e-01 1.426402786166504170e-02 8.000000000000000167e-02 0.000000000000000000e+00
7.734199999999979980e+00 8.132365477805673926e-02 2.925135705676476495e-05 2.223411068425070192e-01 1.439949353379669714e-02 8.000000000000000167e-02 0.000000000000000000e+00
7.784199999999979802e+00 8.133302123845954912e-02 2.867831541032439343e-05 2.251165206846399980e-01 1.453081846238186807e-02 8.000000000000000167e-02 0.000000000000000000e+00
7.834199999999979624e+00 8.134233118107188354e-02 2.808642854740884463e-05 2.279141724313768214e-01 1.464152490595844840e-02 8.000000000000000167e-02 0.000000000000000000e+00
7.884199999999980335e+00 8.135149849680527179e-02 2.749221342219478683e-05 2.307336753956274189e-01 1.472954636795423787e-02 8.000000000000000167e-02 0.000000000000000000e+00
7.934199999999980157e+00 8.136059689605054657e-02 2.690355508792884832e-05 2.335729235130374060e-01 1.479675010437198242e-02 8.000000000000000167e-02 0.000000000000000000e+00
7.984199999999979980e+00 8.136962570919317739e-02 2.639583979766602965e-05 2.364183580534537921e-01 1.484468291780978097e-02 8.000000000000000167e-02 0.000000000000000000e+00
8.034199999999980690e+00 8.137851929517084248e-02 2.585991477509213629e-05 2.392829598092116039e-01 1.488107647903173965e-02 8.000000000000000167e-02 0.000000000000000000e+00
8.084199999999979624e+00 8.138737019963240837e-02 2.532798051680396688e-05 2.421689597518992265e-01 1.489619468534448751e-02 8.000000000000000167e-02 0.000000000000000000e+00
8.134199999999980335e+00 8.139610189229663784e-02 2.485833114490364098e-05 2.450457863466830033e-01 1.490188149021473216e-02 8.000000000000000167e-02 0.000000000000000000e+00
8.184199999999979269e+00 8.140481613031527730e-02 2.439388886191132917e-05 2.479491367403365842e-01 1.488502531440322879e-02 8.000000000000000167e-02 0.000000000000000000e+00
8.234199999999990638e+00 8.141340549027295537e-02 2.396990773180451446e-05 2.508623444008856174e-01 1.484322380360286048e-02 8.000000000000000167e-02 0.000000000000000000e+00
8.284199999999989572e+00 8.142192269720582853e-02 2.355134750584322891e-05 2.538036153107133819e-01 1.477627722959759353e-02 8.000000000000000167e-02 0.000000000000000000e+00
8.334199999999990283e+00 8.143033517138303923e-02 2.317806333180754864e-05 2.567550718942457899e-01 1.469546624948883315e-02 8.000000000000000167e-02 0.000000000000000000e+00
8.384199999999989217e+00 8.143867313871644420e-02 2.283854040871170080e-05 2.597226580293809928e-01 1.460368409023195604e-02 8.000000000000000167e-02 0.000000000000000000e+00
8.434199999999989927e+00 8.144696275843034405e-02 2.252207637847592704e-05 2.626877062272551799e-01 1.449137160704045725e-02 8.000000000000000167e-02 0.000000000000000000e+00
8.484199999999990638e+00 8.145521623500159847e-02 2.218817946927291695e-05 2.656776516655487974e-01 1.435750917874871121e-02 8.000000000000000167e-02 0.000000000000000000e+00
8.534199999999989572e+00 8.146338988057794106e-02 2.190356763414547106e-05 2.686759866904881999e-01 1.417783503578894100e-02 8.000000000000000167e-02 0.000000000000000000e+00
8.584199999999990283e+00 8.147150374551734298e-02 2.158117020487334016e-05 2.716856607293329784e-01 1.398293168080333958e-02 8.000000000000000167e-02 0.000000000000000000e+00
8.634199999999989217e+00 8.147956611112129599e-02 2.133687426262030661e-05 2.747068462598497574e-01 1.378558740628292242e-02 8.000000000000000167e-02 0.000000000000000000e+00
8.684199999999989927e+00 8.148754314428592604e-02 2.108523918220342024e-05 2.777358713504304299e-01 1.355553062396821530e-02 8.000000000000000167e-02 0.000000000000000000e+00
8.734199999999990638e+00 8.149544215737039576e-02 2.093395828419469020e-05 2.807873865516790080e-01 1.330924665418565384e-02 8.000000000000000167e-02 0.000000000000000000e+00
8.784199999999989572e+00 8.150331918996031599e-02 2.079148545594529065e-05 2.838154381802514004e-01 1.305549517490057522e-02 8.000000000000000167e-02 0.000000000000000000e+00
8.834199999999990283e+00 8.151116907580499560e-02 2.064722290191643145e-05 2.868512995078273953e-01 1.279337980668821678e-02 8.000000000000000167e-02 0.000000000000000000e+00
8.884199999999989217e+00 8.151892738847825448e-02 2.053187872631067983e-05 2.898661504598135652e-01 1.251711730960933591e-02 8.000000000000000167e-02 0.000000000000000000e+00
8.934200000000000585e+00 8.152672334683917776e-02 2.034675984343234327e-05 2.928674751036720036e-01 1.225842400349508657e-02 8.000000000000000167e-02 0.000000000000000000e+00
8.984199999999999520e+00 8.153439092868045024e-02 2.009752257997331722e-05 2.958436225629547667e-01 1.201190231905378651e-02 8.000000000000000167e-02 0.000000000000000000e+00
9.034200000000000230e+00 8.154195031951068373e-02 1.983754150751406442e-05 2.988023329944750062e-01 1.176675748655909952e-02 8.000000000000000167e-02 0.000000000000000000e+00
9.084199999999999164e+00 8.154944083169787805e-02 1.949635205982106891e-05 3.017322004394650259e-01 1.152334737238597598e-02 8.000000000000000167e-02 0.000000000000000000e+00
9.134199999999999875e+00 8.155686067807559059e-02 1.915036611873085706e-05 3.046369667140104154e-01 1.129073360803736076e-02 8.000000000000000167e-02 0.000000000000000000e+00
9.184200000000000585e+00 8.156420805270100938e-02 1.879300825573006477e-05 3.075080858654442029e-01 1.106215859759911158e-02 8.000000000000000167e-02 0.000000000000000000e+00
9.234199999999999520e+00 8.157138541849627555e-02 1.841098866427999262e-05 3.103438007409515809e-01 1.083858846326071247e-02 8.000000000000000167e-02 0.000000000000000000e+00
9.284200000000000230e+00 8.157848572034891166e-02 1.797559906343081619e-05 3.131591400045784512e-01 1.064874010446320747e-02 8.000000000000000167e-02 0.000000000000000000e+00
9.334199999999999164e+00 8.158548515086487540e-02 1.759053154825708303e-05 3.159434922648271526e-01 1.046188745018430434e-02 8.000000000000000167e-02 0.000000000000000000e+00
9.384199999999999875e+00 8.159245775866064143e-02 1.716300472713064523e-05 3.186969128239975912e-01 1.028119394116916441e-02 8.000000000000000167e-02 0.000000000000000000e+00
9.434200000000000585e+00 8.159927670215719187e-02 1.687186958590344903e-05 3.214109226448585988e-01 1.011516518621742057e-02 8.000000000000000167e-02 0.000000000000000000e+00
9.484199999999999520e+00 8.160599593859441114e-02 1.665928463008892516e-05 3.240952621659446420e-01 9.937833772671333249e-03 8.000000000000000167e-02 0.000000000000000000e+00
9.534200000000000230e+00 8.161268477694808010e-02 1.651461818174234224e-05 3.267469829625390121e-01 9.806849573610847484e-03 8.000000000000000167e-02 0.000000000000000000e+00
9.584199999999999164e+00 8.161944288047344453e-02 1.637659443230520478e-05 3.293719309774431614e-01 9.678136256089724457e-03 8.000000000000000167e-02 0.000000000000000000e+00
9.634200000000010533e+00 8.162613233949687908e-02 1.624309375446092777e-05 3.319468477804731754e-01 9.570409842614157475e-03 8.000000000000000167e-02 0.000000000000000000e+00
9.684200000000009467e+00 8.163275294158550688e-02 1.611548424103226605e-05 3.344846090759205914e-01 9.479060172800143208e-03 8.000000000000000167e-02 0.000000000000000000e+00
9.734200000000010178e+00 8.163938316376975757e-02 1.601246812327334864e-05 3.369881927911432262e-01 9.380163552676250641e-03 8.000000000000000167e-02 0.000000000000000000e+00
9.784200000000009112e+00 8.164598551009728811e-02 1.588558418843109723e-05 3.394477314179037974e-01 9.310229158635044064e-03 8.000000000000000167e-02 0.000000000000000000e+00
9.834200000000009823e+00 8.165259466441757152e-02 1.579117901290462631e-05 3.418891033034855975e-01 9.243852272877764106e-03 8.000000000000000167e-02 0.000000000000000000e+00
9.884200000000010533e+00 8.165914048715378071e-02 1.567621646528347297e-05 3.442944098920185936e-01 9.191598059927853087e-03 8.000000000000000167e-02 0.000000000000000000e+00
9.934200000000009467e+00 8.166564305502452270e-02 1.562701798201367265e-05 3.466747398558853721e-01 9.142260986032872683e-03 8.000000000000000167e-02 0.000000000000000000e+00
9.984200000000010178e+00 8.167208774428073859e-02 1.560666254157546187e-05 3.489937562990353959e-01 9.084533460920639000e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.003420000000000023e+01 8.167840609736365387e-02 1.554469336318700727e-05 3.512854807986708350e-01 9.036558143438306462e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.008419999999999916e+01 8.168474292221675204e-02 1.537930025355614515e-05 3.535571598723903919e-01 8.979300262573130728e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.013419999999999987e+01 8.169096514154033928e-02 1.521407536506457700e-05 3.557763194949378205e-01 8.932574285361887315e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.018420000000000059e+01 8.169731158328671916e-02 1.487334120105316765e-05 3.579545169592363574e-01 8.893789356450311143e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.023419999999999952e+01 8.170358000695474021e-02 1.448578272406096846e-05 3.600935095913500028e-01 8.838732199502182321e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.028420000000000023e+01 8.170969728212845729e-02 1.403484399222172886e-05 3.621937138471458262e-01 8.785176805560703656e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.033419999999999916e+01 8.171580676380682529e-02 1.339066179092343369e-05 3.642701358125743916e-01 8.731028190206822567e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.038419999999999987e+01 8.172176656967325425e-02 1.261708308584154949e-05 3.662954127207586064e-01 8.683188313812284856e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.043420000000000059e+01 8.172770346239562056e-02 1.181280161783404883e-05 3.682831374673641855e-01 8.610291966807336397e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.048419999999999952e+01 8.173352120998242376e-02 1.090663377154615383e-05 3.702266555117951219e-01 8.526648762285605684e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.053420000000000023e+01 8.173930631322157137e-02 1.003898750762064099e-05 3.721108707300254115e-01 8.438962800296117076e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.058419999999999916e+01 8.174509900931940798e-02 9.118223894876146174e-06 3.739730425516454293e-01 8.359465044985650573e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.063419999999999987e+01 8.175077512470449448e-02 8.245791695372582631e-06 3.757788029431179955e-01 8.266486964808106644e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.068420000000000059e+01 8.175657965348463729e-02 7.331419583574607044e-06 3.775646702408621547e-01 8.154272140806854627e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.073419999999999952e+01 8.176238659485723925e-02 6.656698435403255953e-06 3.793168888994912225e-01 8.035766310997387307e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.078420000000000023e+01 8.176810189366390258e-02 6.024153242114691929e-06 3.810203898493579322e-01 7.885981626954764387e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.083419999999999916e+01 8.177400666489967329e-02 5.747047192575512592e-06 3.826756928278597925e-01 7.734867167696540119e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.088419999999999987e+01 8.177991100785332590e-02 5.534893436235880520e-06 3.842736333474757737e-01 7.511552209891299119e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.093420000000000059e+01 8.178567583864237989e-02 5.599573506898156428e-06 3.858103353063851992e-01 7.271960298209192639e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.098419999999999952e+01 8.179154623833725934e-02 5.824935748627518847e-06 3.873113416358909822e-01 7.032527270955519529e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.103420000000000023e+01 8.179732119494263765e-02 6.201138134612572812e-06 3.887716990123887828e-01 6.763785856152126214e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.108419999999999916e+01 8.180301214030609447e-02 6.708543998382929150e-06 3.901889387523859720e-01 6.517494541923241937e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.113419999999999987e+01 8.180849279104476790e-02 7.434254558514491867e-06 3.915811082327517734e-01 6.269808666645500933e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.118420000000000059e+01 8.181397967244655178e-02 8.208500635937684243e-06 3.929692935626796224e-01 6.060177573454013367e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.123419999999999952e+01 8.181923503264179609e-02 9.322566424233593552e-06 3.943372475187752468e-01 5.894913621511395189e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.128420000000000023e+01 8.182454470240688171e-02 1.039438522986847268e-05 3.956800230781664096e-01 5.774456788799811786e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.133419999999999916e+01 8.182997373594169677e-02 1.150451825922496262e-05 3.970361780805748420e-01 5.701953302538471761e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.138419999999999987e+01 8.183542417161024374e-02 1.246192283423116598e-05 3.983837705451663824e-01 5.650626788643195626e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.143420000000000059e+01 8.184058838164712246e-02 1.346868700459292071e-05 3.997067387975575814e-01 5.625004939575357910e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.148419999999999952e+01 8.184594784831093761e-02 1.453310320532424200e-05 4.009931824583279902e-01 5.654852261888651532e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.153420000000000023e+01 8.185114666328802135e-02 1.547887166490481315e-05 4.022730220534944112e-01 5.654766806315296088e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.158419999999999916e+01 8.185639052184316700e-02 1.653395334138830410e-05 4.035324491894211607e-01 5.681521389661946947e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.163419999999999987e+01 8.186146326128217188e-02 1.746849350811989103e-05 4.048167203933857872e-01 5.712776993187138573e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.168420000000000059e+01 8.186633109054344826e-02 1.855360515164182001e-05 4.060706376871440204e-01 5.748014331997194568e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.173419999999999952e+01 8.187116453298905194e-02 1.974978048070452020e-05 4.073078118900920197e-01 5.792161079742399847e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.178420000000000023e+01 8.187597137834654037e-02 2.079593546734821718e-05 4.085408738004018270e-01 5.853749200083363177e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.183419999999999916e+01 8.188106454692614666e-02 2.169203799452339561e-05 4.097272826055687878e-01 5.925420435999829809e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.188419999999999987e+01 8.188635861605582378e-02 2.248114778684947337e-05 4.109408188616754387e-01 5.991743410465996157e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.193420000000000059e+01 8.189147530988021007e-02 2.315759994885547979e-05 4.121232663507284899e-01 6.042608241279594054e-03 8.000000000000000167e-02 0.000000000000000000e+00
1.198419999999999952e+01 8.189667094053702801e-02 2.394786651514056475e-05 4.132910273065897866e-01 6.098973753203932105e-03 8.000000000000000167e-02 0.000000000000000000e+00


==> anc/time_timerho_03.dat <==
# Au+Au sqrt(s)=39 GeV 0-5%, eta/s(tau), eps_switch=0.3 GeV/fm^3
#                        eta/s(epsilon, rho), S_rho=0.05                   eta/s(epsilon)                                    eta/s(epsilon, rho), S_rho=-0.05
# tau [fm]               <eta/s>                  <eta/s> error            <eta/s>                  <eta/s> error            <eta/s>                  <eta/s> error
2.834200000000000053e+00 1.436444097667745889e-01 2.698197420853484275e-03 1.204168310408209874e-01 2.579004896622039827e-03 9.809799421564638355e-02 9.979715713592223619e-04
2.884199999999999875e+00 1.418401288507062097e-01 2.535213961474327374e-03 1.195962233127612073e-01 2.335429529012333916e-03 9.811391619872530945e-02 1.044577252856178579e-03
2.934200000000000141e+00 1.403542869357605749e-01 2.308590025558288246e-03 1.189245788596553915e-01 2.092378608690267233e-03 9.814993759083089075e-02 1.089171322806301761e-03
2.984199999999999964e+00 1.390253825438297897e-01 2.074322940296250556e-03 1.183118768806915994e-01 1.864758652777797092e-03 9.817884676189179982e-02 1.147070638904798458e-03
3.034199999999999786e+00 1.377954878673939842e-01 1.890558843208336353e-03 1.177364624836211987e-01 1.677516691004291103e-03 9.822201832247129394e-02 1.195309137242238709e-03
3.084200000000000053e+00 1.366599494112283875e-01 1.775438213570987777e-03 1.172160228741349897e-01 1.533283836724074227e-03 9.830954597009247675e-02 1.224730329763573048e-03
3.134199999999999875e+00 1.356229070492355748e-01 1.701847356759875153e-03 1.167552029943545733e-01 1.446627263588164559e-03 9.842286245173140213e-02 1.253247221483147662e-03
3.184200000000000141e+00 1.346864935895349946e-01 1.653530075201066572e-03 1.163523495111347950e-01 1.394631501823334965e-03 9.857175193513710576e-02 1.273520172981146541e-03
3.234199999999999964e+00 1.338303992420749877e-01 1.614976959376268053e-03 1.159972291384016030e-01 1.372007042525161518e-03 9.875097830379817032e-02 1.288690772344675949e-03
3.284199999999999786e+00 1.330606267218522043e-01 1.578825834785763799e-03 1.156954099329003949e-01 1.376268694882069573e-03 9.896253640399321760e-02 1.299596308008382555e-03
3.334200000000000053e+00 1.323577085874056147e-01 1.554219278275658939e-03 1.154358069001349962e-01 1.398838142937831831e-03 9.920389282210120840e-02 1.306285929523739141e-03
3.384199999999999875e+00 1.317269411786856081e-01 1.532358246802121866e-03 1.152184226937027905e-01 1.440958679622565686e-03 9.945628460182556752e-02 1.305578152495190034e-03
3.434200000000000141e+00 1.311601955717497936e-01 1.510642912507520691e-03 1.150374482953737953e-01 1.485433869420442520e-03 9.973176577348095984e-02 1.311556987170243950e-03
3.484199999999999964e+00 1.306465209200431965e-01 1.501912719882012070e-03 1.148966310013163905e-01 1.542410757729772508e-03 1.000209815725598556e-01 1.318179736149584919e-03
3.534199999999999786e+00 1.301893461308271938e-01 1.488016107514645615e-03 1.147974714912229910e-01 1.603691543685796007e-03 1.003328910981796940e-01 1.321134863149482728e-03
3.584200000000000053e+00 1.297750749225524136e-01 1.480252192003192252e-03 1.147301285089812051e-01 1.672033119301619217e-03 1.006574637155446539e-01 1.330791673554144973e-03
3.634199999999999875e+00 1.294129510199640010e-01 1.468964848115020391e-03 1.146947760309241920e-01 1.735846611049414717e-03 1.010049307249916428e-01 1.332900105442894794e-03
3.684200000000000141e+00 1.290976756378381940e-01 1.468683850951363118e-03 1.146980709653590003e-01 1.814863004700769614e-03 1.013740647670350742e-01 1.336075674202926063e-03
3.734199999999999964e+00 1.288121001342671934e-01 1.472175289901287700e-03 1.147263308064247755e-01 1.880065083890835459e-03 1.017541485141672253e-01 1.338091559098602504e-03
3.784199999999999786e+00 1.285733365695918007e-01 1.470885392159449129e-03 1.147899890881447921e-01 1.947966788465304959e-03 1.021476806883166166e-01 1.336656290366844586e-03
3.834200000000000053e+00 1.283699709399430122e-01 1.474813141651592965e-03 1.148791634067533873e-01 2.012642810577950931e-03 1.025570274388948044e-01 1.337749452057734401e-03
3.884199999999999875e+00 1.282078820935073915e-01 1.487258003786846687e-03 1.150002226265935956e-01 2.065380613355804855e-03 1.029763393842295927e-01 1.346651186145172768e-03
3.934200000000000141e+00 1.280878069430723687e-01 1.498216696154251997e-03 1.151506639621260042e-01 2.126579211064341321e-03 1.034158158712791958e-01 1.347884628948129403e-03
3.984199999999999964e+00 1.280040119970145829e-01 1.515786941175185183e-03 1.153383716848666030e-01 2.180983524154760881e-03 1.038670849491214049e-01 1.348690170174903294e-03
4.034200000000000230e+00 1.279467922577401939e-01 1.546488780541486856e-03 1.155483371520757974e-01 2.229151515919794695e-03 1.043425792068937846e-01 1.350097784930160121e-03
4.084200000000000053e+00 1.279244285511864088e-01 1.563711665693173943e-03 1.157839599281337978e-01 2.271017636319152926e-03 1.048261805848601930e-01 1.354749025316577538e-03
4.134199999999999875e+00 1.279349339902272065e-01 1.590244927756010460e-03 1.160425584300954077e-01 2.308991414737994203e-03 1.053273155489975882e-01 1.365581648215107718e-03
4.184199999999999697e+00 1.279793820936792059e-01 1.619915927714735311e-03 1.163298202663777953e-01 2.349615802303207587e-03 1.058372178393357926e-01 1.379501595616712626e-03
4.234200000000000408e+00 1.280522131954291987e-01 1.647740444451164859e-03 1.166423268140381886e-01 2.387485226027854374e-03 1.063588275676671940e-01 1.386490779041078814e-03
4.284199999999989572e+00 1.281584186004467996e-01 1.675322248255994677e-03 1.169885660840817854e-01 2.410451345832215382e-03 1.069086120970050013e-01 1.400911010190901852e-03
4.334199999999990283e+00 1.282868056376589849e-01 1.709293198153382124e-03 1.173622461043739990e-01 2.440310537890156683e-03 1.074742086334321972e-01 1.410104413311188140e-03
4.384199999999990105e+00 1.284463526871615913e-01 1.741391215250825747e-03 1.177581528039288034e-01 2.458925602887753869e-03 1.080500885106288056e-01 1.432101649953991963e-03
4.434199999999989927e+00 1.286325529768596043e-01 1.771470498359689052e-03 1.181830913803953997e-01 2.476357310601714264e-03 1.086454933604416029e-01 1.453022558573475445e-03
4.484199999999989750e+00 1.288472665916106097e-01 1.800017204091990813e-03 1.186269612388614059e-01 2.496132284622548918e-03 1.092640171604631893e-01 1.470151824067845265e-03
4.534199999999989572e+00 1.290802719983030200e-01 1.834882817083136530e-03 1.190952248364127997e-01 2.517233918332401239e-03 1.098994149489116029e-01 1.497524174632516858e-03
4.584199999999990283e+00 1.293314698868238133e-01 1.866212734924461904e-03 1.195868113055339882e-01 2.531207262480008810e-03 1.105505410426883967e-01 1.529152413777585531e-03
4.634199999999990105e+00 1.296177905468866021e-01 1.886840145196419646e-03 1.201133611051868055e-01 2.543061595129205137e-03 1.112289289494971800e-01 1.564533870199772813e-03
4.684199999999989927e+00 1.299285065374599923e-01 1.913182121006976825e-03 1.206553197174498049e-01 2.566132938970469134e-03 1.119225236261583989e-01 1.590416491613519520e-03
4.734199999999989750e+00 1.302594269003485850e-01 1.933897934525829511e-03 1.212291115550698101e-01 2.589856566692254076e-03 1.126306289332545951e-01 1.631801095198567560e-03
4.784199999999989572e+00 1.306250532147404109e-01 1.942156627296473016e-03 1.218300783780194019e-01 2.615735202799526846e-03 1.133646796226599890e-01 1.667139871108122258e-03
4.834199999999990283e+00 1.310062855011206173e-01 1.952566555573478262e-03 1.224555542273692010e-01 2.647076444609568723e-03 1.141178941251820012e-01 1.708158650525982460e-03
4.884199999999990105e+00 1.314186234905234119e-01 1.954632501896893821e-03 1.231198872545191947e-01 2.684292047094022707e-03 1.148951865416179829e-01 1.749692028179782250e-03
4.934199999999989927e+00 1.318638343463536255e-01 1.958126519344729251e-03 1.238124194987301890e-01 2.732063240674790713e-03 1.156927183133009962e-01 1.783525037534126195e-03
4.984199999999989750e+00 1.323254916965947992e-01 1.948319437962583306e-03 1.245337788387590044e-01 2.795459446601179787e-03 1.165159740565522017e-01 1.822669937000122743e-03
5.034199999999989572e+00 1.328189798359676044e-01 1.935160033900668519e-03 1.252829133350214230e-01 2.857529533013630340e-03 1.173646302889624071e-01 1.861087795824189085e-03
5.084199999999990283e+00 1.333327000952092001e-01 1.930179057628383368e-03 1.260642303105175832e-01 2.935489421185779723e-03 1.182460751554506029e-01 1.901140462228309612e-03
5.134199999999990105e+00 1.338775767815295892e-01 1.915827170908231299e-03 1.268758501385263970e-01 3.008701546230855162e-03 1.191483477266751939e-01 1.956661166651646640e-03
5.184199999999989927e+00 1.344487090630767934e-01 1.895266985967471998e-03 1.277283775496662055e-01 3.094525123430372573e-03 1.200730237052926030e-01 2.004205010628853489e-03
5.234199999999989750e+00 1.350512572136452205e-01 1.877531513576507051e-03 1.286069486620498026e-01 3.198586370596237516e-03 1.210287588418366145e-01 2.057572532853622037e-03
5.284199999999989572e+00 1.356820603162595951e-01 1.850847721813066431e-03 1.295362157764342048e-01 3.303325557931679340e-03 1.220202474108052215e-01 2.121485947818504015e-03
5.334199999999990283e+00 1.363347398653012021e-01 1.833376054007634795e-03 1.304910099039851834e-01 3.425618727435986079e-03 1.230411120422509885e-01 2.188734426218207334e-03
5.384199999999990105e+00 1.370217622176332084e-01 1.806896640008332899e-03 1.314865141939663973e-01 3.555462854296418448e-03 1.241014881471495801e-01 2.259815504201052958e-03
5.434199999999989927e+00 1.377378376418069983e-01 1.781412916882510683e-03 1.325140967639988065e-01 3.698792647071280897e-03 1.251958126850614139e-01 2.339631815214506579e-03
5.484199999999989750e+00 1.384871691352793921e-01 1.758159664829781962e-03 1.335830972481551748e-01 3.852538275393124940e-03 1.263343005307708267e-01 2.413470056564985360e-03
5.534199999999989572e+00 1.392663323460580083e-01 1.734662262364677823e-03 1.346981846287474138e-01 4.029299902039004330e-03 1.275139715090478076e-01 2.502557288048111277e-03
5.584199999999990283e+00 1.400758271432665791e-01 1.716631022847224476e-03 1.358547140557281874e-01 4.208840073188766830e-03 1.287513263323805945e-01 2.595136390940278471e-03
5.634199999999990105e+00 1.409201269032402115e-01 1.697253138604881608e-03 1.370450744186184067e-01 4.398380245926509537e-03 1.300239487870366029e-01 2.697365663067313908e-03
5.684199999999989927e+00 1.417905945167416137e-01 1.681416966591773882e-03 1.382767860630874091e-01 4.584080380360985689e-03 1.313432772817812177e-01 2.809122729596221814e-03
5.734199999999989750e+00 1.426996717254984115e-01 1.670809910149973279e-03 1.395439308381793697e-01 4.782632644973584292e-03 1.327105894423314114e-01 2.937675693834058185e-03
5.784199999999989572e+00 1.436407112424850085e-01 1.654076535800594631e-03 1.408469486892097999e-01 4.997226795470289043e-03 1.341345689286878029e-01 3.073847091199494348e-03
5.834199999999990283e+00 1.446277071215291976e-01 1.641715656277808110e-03 1.421847008585901961e-01 5.223846308733613199e-03 1.356072770659328131e-01 3.225585878968591051e-03
5.884199999999990105e+00 1.456425883349878325e-01 1.648729555215981734e-03 1.435633815637707977e-01 5.453833405208477828e-03 1.371244701212457895e-01 3.379484171708814141e-03
5.934199999999989927e+00 1.467007858430461886e-01 1.662607748094017046e-03 1.449763330321318100e-01 5.680106480410628683e-03 1.387002347813268144e-01 3.562591137449642748e-03
5.984199999999989750e+00 1.477931712998475922e-01 1.684933701749293444e-03 1.464281734107585886e-01 5.916819053770530808e-03 1.403278697307336065e-01 3.747501380535172687e-03
6.034199999999989572e+00 1.489159820592639849e-01 1.712409743850390378e-03 1.479174968010781854e-01 6.163367312102154341e-03 1.419985154070841915e-01 3.933038522107182820e-03
6.084199999999990283e+00 1.500935885433360151e-01 1.756471334676401510e-03 1.494473729002528117e-01 6.409005356441675391e-03 1.437259538990769969e-01 4.126756675874324043e-03
6.134199999999990105e+00 1.513135132777389813e-01 1.815816203989775853e-03 1.510029745736406193e-01 6.652829304582908235e-03 1.455179396879853759e-01 4.334600076655327136e-03
6.184199999999989927e+00 1.525736953248635897e-01 1.886155197907771804e-03 1.525983755575895939e-01 6.899098455737949324e-03 1.473653438370078061e-01 4.551734925343908257e-03
6.234199999999989750e+00 1.538855361282997769e-01 1.967292849226691398e-03 1.542268154393154067e-01 7.164289660406424759e-03 1.492546743825083899e-01 4.762759950036999680e-03
6.284199999999989572e+00 1.552347050305478149e-01 2.060824034371300673e-03 1.558974727284300199e-01 7.421433974785480482e-03 1.512056291101480099e-01 4.975884158216942882e-03
6.334199999999990283e+00 1.566308449186645801e-01 2.166404987021417101e-03 1.576073674786351853e-01 7.679099343513720068e-03 1.531953535500750196e-01 5.189842252546587008e-03
6.384199999999990105e+00 1.580762442082609964e-01 2.291945861534879121e-03 1.593550076218725742e-01 7.942687766199331770e-03 1.552364778122767852e-01 5.413986174911079516e-03
6.434199999999989927e+00 1.595654789245453953e-01 2.433056134379095806e-03 1.611326206086815815e-01 8.196564941086247058e-03 1.573304261443508045e-01 5.626325620960765175e-03
6.484199999999989750e+00 1.611101566280839781e-01 2.567258467602752739e-03 1.629629022674365935e-01 8.448084559458860984e-03 1.594604058038520122e-01 5.855219316662009163e-03
6.534199999999989572e+00 1.626882337454277905e-01 2.704953493296403683e-03 1.648340503451835859e-01 8.713399643140886178e-03 1.616402848366367828e-01 6.077954457424209617e-03
6.584199999999990283e+00 1.643266751328087971e-01 2.862910696801183354e-03 1.667492858854731919e-01 8.974522257567139893e-03 1.638604988207751911e-01 6.303503872263178584e-03
6.634199999999990105e+00 1.660175259256596036e-01 3.020351395028875608e-03 1.687140160099717678e-01 9.229977364033923118e-03 1.661181079417758111e-01 6.541762580902117652e-03
6.684199999999989927e+00 1.677702540195719905e-01 3.178096134333298437e-03 1.707204115201680084e-01 9.494474971286220866e-03 1.684233075346090180e-01 6.780677010117719741e-03
6.734199999999989750e+00 1.695717093169183953e-01 3.329594112431033624e-03 1.727781287896748008e-01 9.750411991071837939e-03 1.707705001028431979e-01 7.018499702719093077e-03
6.784199999999989572e+00 1.714277329242664127e-01 3.484621205929148546e-03 1.748806635780396079e-01 1.001431861127880830e-02 1.731605926100930337e-01 7.263286155211779935e-03
6.834199999999990283e+00 1.733374511080880143e-01 3.636736238024892553e-03 1.770300161004214057e-01 1.028153162943256337e-02 1.755882322315844013e-01 7.507410342537410713e-03
6.884199999999990105e+00 1.753022539215946252e-01 3.777016784513609685e-03 1.792169285818256130e-01 1.054899230713063525e-02 1.780497622101211985e-01 7.759039154741415555e-03
6.934199999999989927e+00 1.773173175684447933e-01 3.905380979558231366e-03 1.814510091675839987e-01 1.081806805733659567e-02 1.805482825966586158e-01 8.004267978083318136e-03
6.984199999999989750e+00 1.794089022629790087e-01 4.034671453885527344e-03 1.837396909475594031e-01 1.108727987082439893e-02 1.830777871661146139e-01 8.231658705816626703e-03
7.034199999999989572e+00 1.815474968191727878e-01 4.150303875516082527e-03 1.860611599794505799e-01 1.136166850815454113e-02 1.856402320798004046e-01 8.457550874100602106e-03
7.084199999999979624e+00 1.837572982862528126e-01 4.251601769974366202e-03 1.884234114469103827e-01 1.162691169713048894e-02 1.882390715205558285e-01 8.681328570391581498e-03
7.134199999999980335e+00 1.860343242501885930e-01 4.347114809972214312e-03 1.908370363288405813e-01 1.189516976965211172e-02 1.908851054506073841e-01 8.907029470171830624e-03
7.184199999999980157e+00 1.883725384945476033e-01 4.415377284183406685e-03 1.932873219762966110e-01 1.215609789422514644e-02 1.935579713729355666e-01 9.121394713597427359e-03
7.234199999999979980e+00 1.907833180632617920e-01 4.475443589183908215e-03 1.957843694711321747e-01 1.241459145238710954e-02 1.962561083767238035e-01 9.323856227768032023e-03
7.284199999999979802e+00 1.932473380476766311e-01 4.499895403585820429e-03 1.983090898539531799e-01 1.266564169344582685e-02 1.989855600230106270e-01 9.527845751167329791e-03
7.334199999999979624e+00 1.957772294043980121e-01 4.516694548328368738e-03 2.008865703178424056e-01 1.290190538895920336e-02 2.017384230438087900e-01 9.736368751050524309e-03
7.384199999999980335e+00 1.983632000780521931e-01 4.525553682378369823e-03 2.034724717025775953e-01 1.313460218878050728e-02 2.045246287881176406e-01 9.941318261950137999e-03
7.434199999999980157e+00 2.009978247228358106e-01 4.516328199103068243e-03 2.060989450341844109e-01 1.335942962842688771e-02 2.073435166413947761e-01 1.013976920857012284e-02
7.484199999999979980e+00 2.036758090115576292e-01 4.497282516952237977e-03 2.087490175085802147e-01 1.357580894856905834e-02 2.101819564437318044e-01 1.032318774348089073e-02
7.534199999999979802e+00 2.063949888100568286e-01 4.474468232902046282e-03 2.114231928500040214e-01 1.377507870649237985e-02 2.130370571269129820e-01 1.051586250338308777e-02
7.584199999999979624e+00 2.091524823267448263e-01 4.442200789441049305e-03 2.141184660661746286e-01 1.394825473121449541e-02 2.159157689707738026e-01 1.070452744984232152e-02
7.634199999999980335e+00 2.119614791342390170e-01 4.404397339980702444e-03 2.168389784394234021e-01 1.411214536097504454e-02 2.188077173866113667e-01 1.088070124986910588e-02
7.684199999999980157e+00 2.148107801834508168e-01 4.367495616341046660e-03 2.195748217642570221e-01 1.426402786166504170e-02 2.216984312009775970e-01 1.104987003720234520e-02
7.734199999999979980e+00 2.176982844096645997e-01 4.322921468665276261e-03 2.223411068425070192e-01 1.439949353379669714e-02 2.245819331119622009e-01 1.120647037233047510e-02
7.784199999999979802e+00 2.206152750081774028e-01 4.293564953636249543e-03 2.251165206846399980e-01 1.453081846238186807e-02 2.274732201852397717e-01 1.135873588398566940e-02
7.834199999999979624e+00 2.235623677920916264e-01 4.267738321814884724e-03 2.279141724313768214e-01 1.464152490595844840e-02 2.303732883688975885e-01 1.149566891692031627e-02
7.884199999999980335e+00 2.265433577402660159e-01 4.251343634686401834e-03 2.307336753956274189e-01 1.472954636795423787e-02 2.332618150881077823e-01 1.164035100477037524e-02
7.934199999999980157e+00 2.295440182713074095e-01 4.244404627588476211e-03 2.335729235130374060e-01 1.479675010437198242e-02 2.361388024181855783e-01 1.177188878231870406e-02
7.984199999999979980e+00 2.325625965822104013e-01 4.260347271333816792e-03 2.364183580534537921e-01 1.484468291780978097e-02 2.390011612180039935e-01 1.190722010554717478e-02
8.034199999999980690e+00 2.356010492647541699e-01 4.268857604673709574e-03 2.392829598092116039e-01 1.488107647903173965e-02 2.418644271459577388e-01 1.203368867635735973e-02
8.084199999999979624e+00 2.386733550735252174e-01 4.289589632634942598e-03 2.421689597518992265e-01 1.489619468534448751e-02 2.447110266951519897e-01 1.215023208939589039e-02
8.134199999999980335e+00 2.417753121282772144e-01 4.324915888093720448e-03 2.450457863466830033e-01 1.490188149021473216e-02 2.475507120322922305e-01 1.226414812429028715e-02
8.184199999999979269e+00 2.448837745307457792e-01 4.381004950098281274e-03 2.479491367403365842e-01 1.488502531440322879e-02 2.503876476578182353e-01 1.238036074021282330e-02
8.234199999999990638e+00 2.480227493984967779e-01 4.452344683366215618e-03 2.508623444008856174e-01 1.484322380360286048e-02 2.532143788069437518e-01 1.247636076490668197e-02
8.284199999999989572e+00 2.511647768301957795e-01 4.543621337965370391e-03 2.538036153107133819e-01 1.477627722959759353e-02 2.560032549323866258e-01 1.257166850889062520e-02
8.334199999999990283e+00 2.543062851645145894e-01 4.648865366325613362e-03 2.567550718942457899e-01 1.469546624948883315e-02 2.587940413805084328e-01 1.266403043185523360e-02
8.384199999999989217e+00 2.574725675370214129e-01 4.754270952494513494e-03 2.597226580293809928e-01 1.460368409023195604e-02 2.615627856166393705e-01 1.274260990466975774e-02
8.434199999999989927e+00 2.606355566006219870e-01 4.877219531111759952e-03 2.626877062272551799e-01 1.449137160704045725e-02 2.643157286006895812e-01 1.284161773720312455e-02
8.484199999999990638e+00 2.638154872401390350e-01 5.013636774766127256e-03 2.656776516655487974e-01 1.435750917874871121e-02 2.670533274414446101e-01 1.293350145275471395e-02
8.534199999999989572e+00 2.670070486965254175e-01 5.166455487571915486e-03 2.686759866904881999e-01 1.417783503578894100e-02 2.697688023104179988e-01 1.302975476993432392e-02
8.584199999999990283e+00 2.701871400471441698e-01 5.330862361694635627e-03 2.716856607293329784e-01 1.398293168080333958e-02 2.724570190404075332e-01 1.312250076954474091e-02
8.634199999999989217e+00 2.733908936425318292e-01 5.512260644510008460e-03 2.747068462598497574e-01 1.378558740628292242e-02 2.751322425538561545e-01 1.320565288621628960e-02
8.684199999999989927e+00 2.765680731771501533e-01 5.699944408904845071e-03 2.777358713504304299e-01 1.355553062396821530e-02 2.778128689066242107e-01 1.329282651664791780e-02
8.734199999999990638e+00 2.797526353784271502e-01 5.907505707982404000e-03 2.807873865516790080e-01 1.330924665418565384e-02 2.804611223897289785e-01 1.336505077689432129e-02
8.784199999999989572e+00 2.829260275171397998e-01 6.126431377280381306e-03 2.838154381802514004e-01 1.305549517490057522e-02 2.830978311570410133e-01 1.345012411476790605e-02
8.834199999999990283e+00 2.860770629297393897e-01 6.355314702711997027e-03 2.868512995078273953e-01 1.279337980668821678e-02 2.857237244926761899e-01 1.352749919191418952e-02
8.884199999999989217e+00 2.892288758267674287e-01 6.592990169817261777e-03 2.898661504598135652e-01 1.251711730960933591e-02 2.883327302141144299e-01 1.360128949703189385e-02
8.934200000000000585e+00 2.923638182615723724e-01 6.841385730430682259e-03 2.928674751036720036e-01 1.225842400349508657e-02 2.909210005901742280e-01 1.368375283562359157e-02
8.984199999999999520e+00 2.954681479675032030e-01 7.103124453623995728e-03 2.958436225629547667e-01 1.201190231905378651e-02 2.934886187653445999e-01 1.375552591469503955e-02
9.034200000000000230e+00 2.985512825911940671e-01 7.356447835742094786e-03 2.988023329944750062e-01 1.176675748655909952e-02 2.960323242881188199e-01 1.383391508937101798e-02
9.084199999999999164e+00 3.016259256539863820e-01 7.608450660732387315e-03 3.017322004394650259e-01 1.152334737238597598e-02 2.985353952149930046e-01 1.388813536168263460e-02
9.134199999999999875e+00 3.046739449911003983e-01 7.849161169003039326e-03 3.046369667140104154e-01 1.129073360803736076e-02 3.010169414701320267e-01 1.394765191258245073e-02
9.184200000000000585e+00 3.076985913005905737e-01 8.098630032118091931e-03 3.075080858654442029e-01 1.106215859759911158e-02 3.034890331167316435e-01 1.399421644263917214e-02
9.234199999999999520e+00 3.106835082199861375e-01 8.322936317813930951e-03 3.103438007409515809e-01 1.083858846326071247e-02 3.059433598922984276e-01 1.403866634286615213e-02
9.284200000000000230e+00 3.136320857807728402e-01 8.545685166968325364e-03 3.131591400045784512e-01 1.064874010446320747e-02 3.083702988212158047e-01 1.405452404923857555e-02
9.334199999999999164e+00 3.165457564770881582e-01 8.759569273552826260e-03 3.159434922648271526e-01 1.046188745018430434e-02 3.107836152260315954e-01 1.407805512168588090e-02
9.384199999999999875e+00 3.194123979254598344e-01 8.991208616206801396e-03 3.186969128239975912e-01 1.028119394116916441e-02 3.131872616983540358e-01 1.407668982473049210e-02
9.434200000000000585e+00 3.222458109427118189e-01 9.201971754780257154e-03 3.214109226448585988e-01 1.011516518621742057e-02 3.155832029356194224e-01 1.409354578376901049e-02
9.484199999999999520e+00 3.250540077567392605e-01 9.406132035895520271e-03 3.240952621659446420e-01 9.937833772671333249e-03 3.179381998069937820e-01 1.406479784940934188e-02
9.534200000000000230e+00 3.278169586093117593e-01 9.623349237637130252e-03 3.267469829625390121e-01 9.806849573610847484e-03 3.202671808521654340e-01 1.404301197339919045e-02
9.584199999999999164e+00 3.305368351765348156e-01 9.828020599229015178e-03 3.293719309774431614e-01 9.678136256089724457e-03 3.225731076745138037e-01 1.400563408314171518e-02
9.634200000000010533e+00 3.332087394716757300e-01 1.003120950387288192e-02 3.319468477804731754e-01 9.570409842614157475e-03 3.248619618820901556e-01 1.397811879309743092e-02
9.684200000000009467e+00 3.358470484353920371e-01 1.023286293279163095e-02 3.344846090759205914e-01 9.479060172800143208e-03 3.271200110144876216e-01 1.393064896757197253e-02
9.734200000000010178e+00 3.384433096801630070e-01 1.042095090226720887e-02 3.369881927911432262e-01 9.380163552676250641e-03 3.293638507451892017e-01 1.386144739145649812e-02
9.784200000000009112e+00 3.409937385299435797e-01 1.062034960883142393e-02 3.394477314179037974e-01 9.310229158635044064e-03 3.315868577752861812e-01 1.380131163296012022e-02
9.834200000000009823e+00 3.435172517088885824e-01 1.080481030928017762e-02 3.418891033034855975e-01 9.243852272877764106e-03 3.337800682509536321e-01 1.371741576813494123e-02
9.884200000000010533e+00 3.459942154237325984e-01 1.097659577227710209e-02 3.442944098920185936e-01 9.191598059927853087e-03 3.359464710097758156e-01 1.364473175772061043e-02
9.934200000000009467e+00 3.484229921277038344e-01 1.114335187728942092e-02 3.466747398558853721e-01 9.142260986032872683e-03 3.380877351329734104e-01 1.355318478261008375e-02
9.984200000000010178e+00 3.508043891526161917e-01 1.128399134804835072e-02 3.489937562990353959e-01 9.084533460920639000e-03 3.401931763129836250e-01 1.346483468369013246e-02
1.003420000000000023e+01 3.531353965746610313e-01 1.140926621211200802e-02 3.512854807986708350e-01 9.036558143438306462e-03 3.422713637848905366e-01 1.336613952693179418e-02
1.008419999999999916e+01 3.554198573295786479e-01 1.150697349291356086e-02 3.535571598723903919e-01 8.979300262573130728e-03 3.443316652196440342e-01 1.325791765323148207e-02
1.013419999999999987e+01 3.576281513747608387e-01 1.159275832777958808e-02 3.557763194949378205e-01 8.932574285361887315e-03 3.463351709346157992e-01 1.315212299202805392e-02
1.018420000000000059e+01 3.597849796716173776e-01 1.164222930262971516e-02 3.579545169592363574e-01 8.893789356450311143e-03 3.483308659551506148e-01 1.303334203961778286e-02
1.023419999999999952e+01 3.618726799561431950e-01 1.166360502149462429e-02 3.600935095913500028e-01 8.838732199502182321e-03 3.502927231723343970e-01 1.292479598482871792e-02
1.028420000000000023e+01 3.639182397551442016e-01 1.165710491824105410e-02 3.621937138471458262e-01 8.785176805560703656e-03 3.522351310782935729e-01 1.280900335323477066e-02
1.033419999999999916e+01 3.658666319189147753e-01 1.164081789584765769e-02 3.642701358125743916e-01 8.731028190206822567e-03 3.541364965196110437e-01 1.266579308778367254e-02
1.038419999999999987e+01 3.677637030689089870e-01 1.159926238140878557e-02 3.662954127207586064e-01 8.683188313812284856e-03 3.559959307782131765e-01 1.253755689028574968e-02
1.043420000000000059e+01 3.696068839142202522e-01 1.157249731470938112e-02 3.682831374673641855e-01 8.610291966807336397e-03 3.578458884925493910e-01 1.240348420669231538e-02
1.048419999999999952e+01 3.714049551167036278e-01 1.153839294391931745e-02 3.702266555117951219e-01 8.526648762285605684e-03 3.596703749980738607e-01 1.225701229663635379e-02
1.053420000000000023e+01 3.731265825470695963e-01 1.149868363571109053e-02 3.721108707300254115e-01 8.438962800296117076e-03 3.614533831754651594e-01 1.210563746908482029e-02
1.058419999999999916e+01 3.748093399403094050e-01 1.145781486324221055e-02 3.739730425516454293e-01 8.359465044985650573e-03 3.632116787909168143e-01 1.193446721315202796e-02
1.063419999999999987e+01 3.764665346165180226e-01 1.140558777782579164e-02 3.757788029431179955e-01 8.266486964808106644e-03 3.649119792075850022e-01 1.176639137416665357e-02
1.068420000000000059e+01 3.780924080716051572e-01 1.133627276371042096e-02 3.775646702408621547e-01 8.154272140806854627e-03 3.665964595898444367e-01 1.159411096900966366e-02
1.073419999999999952e+01 3.796857284901450358e-01 1.126605473217531968e-02 3.793168888994912225e-01 8.035766310997387307e-03 3.682626618237506144e-01 1.142535304090211423e-02
1.078420000000000023e+01 3.812025085188281981e-01 1.118634363472955848e-02 3.810203898493579322e-01 7.885981626954764387e-03 3.698730932949086392e-01 1.123730349534238053e-02
1.083419999999999916e+01 3.826751327128626312e-01 1.104514828482121812e-02 3.826756928278597925e-01 7.734867167696540119e-03 3.714597212399978199e-01 1.105306212740188657e-02
1.088419999999999987e+01 3.840801246768509869e-01 1.088397501066617340e-02 3.842736333474757737e-01 7.511552209891299119e-03 3.729960667627943982e-01 1.087267888611430540e-02
1.093420000000000059e+01 3.854721069062488348e-01 1.071736911152247097e-02 3.858103353063851992e-01 7.271960298209192639e-03 3.745039408435584249e-01 1.069482712059932443e-02
1.098419999999999952e+01 3.868645212922753873e-01 1.054385451007485222e-02 3.873113416358909822e-01 7.032527270955519529e-03 3.759407059051306232e-01 1.051346909586607301e-02
1.103420000000000023e+01 3.882450814651589588e-01 1.037343487519847701e-02 3.887716990123887828e-01 6.763785856152126214e-03 3.773644765074695706e-01 1.032995969210008698e-02
1.108419999999999916e+01 3.896288073891194248e-01 1.022974165737871623e-02 3.901889387523859720e-01 6.517494541923241937e-03 3.787578502338874165e-01 1.014133692267436479e-02
1.113419999999999987e+01 3.910168643661414700e-01 1.008971010940401362e-02 3.915811082327517734e-01 6.269808666645500933e-03 3.800956312121201996e-01 9.928615289278941089e-03
1.118420000000000059e+01 3.923793256434201515e-01 9.957956179397741900e-03 3.929692935626796224e-01 6.060177573454013367e-03 3.814281226122118729e-01 9.753273949130759901e-03
1.123419999999999952e+01 3.937633958588934169e-01 9.837207817068585256e-03 3.943372475187752468e-01 5.894913621511395189e-03 3.827683551659117889e-01 9.619024452704518294e-03
1.128420000000000023e+01 3.951354023459038300e-01 9.754220775483253211e-03 3.956800230781664096e-01 5.774456788799811786e-03 3.840859406752324401e-01 9.532245637079357972e-03
1.133419999999999916e+01 3.965065687902412095e-01 9.655086355174723189e-03 3.970361780805748420e-01 5.701953302538471761e-03 3.854265656676202356e-01 9.478743303612329266e-03
1.138419999999999987e+01 3.978792857889227874e-01 9.566835451637480114e-03 3.983837705451663824e-01 5.650626788643195626e-03 3.867335317457095689e-01 9.417943755165879283e-03
1.143420000000000059e+01 3.992343737936870363e-01 9.498232569578622664e-03 3.997067387975575814e-01 5.625004939575357910e-03 3.880455593076732046e-01 9.365499525633473599e-03
1.148419999999999952e+01 4.005937075843736261e-01 9.430086720309151585e-03 4.009931824583279902e-01 5.654852261888651532e-03 3.893420339260244001e-01 9.328965867545927285e-03
1.153420000000000023e+01 4.019284903973200374e-01 9.356114670493539606e-03 4.022730220534944112e-01 5.654766806315296088e-03 3.906268126189411660e-01 9.297146257115021170e-03
1.158419999999999916e+01 4.032581824055917474e-01 9.293866806094910893e-03 4.035324491894211607e-01 5.681521389661946947e-03 3.919029122050604053e-01 9.287668022042994825e-03
1.163419999999999987e+01 4.045662898567498056e-01 9.219979376630091372e-03 4.048167203933857872e-01 5.712776993187138573e-03 3.931734736646717576e-01 9.276143326529354485e-03
1.168420000000000059e+01 4.058911232633960475e-01 9.167576654550422741e-03 4.060706376871440204e-01 5.748014331997194568e-03 3.944093907661553877e-01 9.263282972692368777e-03
1.173419999999999952e+01 4.072050660269246336e-01 9.126243481998403892e-03 4.073078118900920197e-01 5.792161079742399847e-03 3.956342439383450094e-01 9.285218232734780697e-03
1.178420000000000023e+01 4.085162168858244014e-01 9.087006697368208222e-03 4.085408738004018270e-01 5.853749200083363177e-03 3.968147408449276270e-01 9.296808841331320739e-03
1.183419999999999916e+01 4.098347798794264030e-01 9.020529811846363794e-03 4.097272826055687878e-01 5.925420435999829809e-03 3.979893078491376079e-01 9.316008856277733369e-03
1.188419999999999987e+01 4.111333914700205372e-01 8.971760847982897941e-03 4.109408188616754387e-01 5.991743410465996157e-03 3.991281017902107986e-01 9.351310299819597799e-03
1.193420000000000059e+01 4.124185998101800310e-01 8.943989154173961204e-03 4.121232663507284899e-01 6.042608241279594054e-03 4.002500347216410015e-01 9.385759783579826487e-03
1.198419999999999952e+01 4.136839607287033926e-01 8.928108540629565992e-03 4.132910273065897866e-01 6.098973753203932105e-03 4.013434539754945907e-01 9.388634467518981730e-03
1.203420000000000023e+01 4.149596797277553817e-01 8.889586398604895287e-03 4.144224967273892335e-01 6.141170828600110883e-03 4.024672795596304087e-01 9.411486105840204813e-03
1.208419999999999916e+01 4.162173753021017886e-01 8.865748446980901629e-03 4.155299393267909980e-01 6.182062594704640021e-03 4.035934484449303916e-01 9.443790435960388099e-03
1.213419999999999987e+01 4.174620969293284523e-01 8.840992952697830989e-03 4.166212060310190424e-01 6.231196106974308362e-03 4.047329680866222357e-01 9.457489330604028008e-03
1.218420000000000059e+01 4.186917669492394301e-01 8.839082440855175124e-03 4.176471707846355907e-01 6.278024130984209694e-03 4.058648064054096172e-01 9.446153166529655185e-03
1.223419999999999952e+01 4.199078925388073924e-01 8.837528037276241866e-03 4.187193673093971280e-01 6.313095738392407452e-03 4.070037372706095669e-01 9.439094857044061024e-03
1.228420000000000023e+01 4.211082623408501924e-01 8.852546033253159974e-03 4.197784102271929774e-01 6.349729635932610528e-03 4.081893721251198537e-01 9.404091393363267146e-03
1.233419999999999916e+01 4.222943355620207839e-01 8.867011248292247169e-03 4.208300833144479891e-01 6.363611657199743331e-03 4.093158870363826085e-01 9.373524003469507065e-03
1.238419999999999987e+01 4.234675855735720029e-01 8.902241965812615621e-03 4.219122977511292061e-01 6.387854739736077182e-03 4.104710042056761710e-01 9.347019967091189929e-03
1.243420000000000059e+01 4.246040247653265487e-01 8.950200837460791856e-03 4.229366220841384028e-01 6.380282792735263858e-03 4.116269566377406264e-01 9.337994807919407225e-03
1.248419999999999952e+01 4.257582441558225850e-01 8.971306392077967387e-03 4.239651000436739925e-01 6.402388439144385095e-03 4.127705823860916001e-01 9.306025443195635460e-03
1.253420000000000023e+01 4.269061940379167974e-01 8.939870433879443593e-03 4.249655739065635873e-01 6.427137141322614503e-03 4.139099285258853733e-01 9.290461146468989573e-03
1.258419999999999916e+01 4.280474445894242308e-01 8.956699727369815678e-03 4.259404382717481563e-01 6.450316633676293938e-03 4.150408676095097560e-01 9.233837937914206317e-03
1.263419999999999987e+01 4.291872703658987653e-01 8.942396810195407317e-03 4.269144171287629352e-01 6.442905682326393810e-03 4.161522990901658225e-01 9.166904507416310383e-03
1.268420000000000059e+01 4.302836789305218845e-01 8.909561698323379894e-03 4.278946884313222232e-01 6.398663375413855998e-03 4.172992590914970101e-01 9.135062745078380286e-03
1.273419999999999952e+01 4.313826962088483929e-01 8.896560829349401192e-03 4.288801264215472142e-01 6.341239241770317558e-03 4.183895381963605997e-01 9.094024700228030972e-03
1.278420000000000023e+01 4.324846573278222084e-01 8.875869326251444036e-03 4.298837547065280096e-01 6.257239674561762728e-03 4.194977924361060206e-01 9.029540563382214974e-03
1.283420000000010042e+01 4.335428178536823718e-01 8.832237209814797207e-03 4.308463162878478636e-01 6.140782633114525227e-03 4.205734861128954671e-01 8.930334769187598873e-03
1.288420000000009935e+01 4.346433035134210643e-01 8.811481470487924142e-03 4.318119687622949954e-01 6.016034449380377493e-03 4.216314006680725868e-01 8.830167246877592899e-03
1.293420000000010006e+01 4.356981471634046033e-01 8.787589569703064402e-03 4.327562058761381669e-01 5.847596256795325499e-03 4.226732974406762766e-01 8.746327504189072358e-03
1.298420000000010077e+01 4.367423545660136242e-01 8.727524440419485996e-03 4.336362890195076258e-01 5.632354645159644464e-03 4.236743539673276659e-01 8.615205086361005932e-03
1.303420000000009971e+01 4.378034379120882003e-01 8.701089917735826962e-03 4.344885699151273539e-01 5.413947544006398639e-03 4.246460771925984479e-01 8.436728258289095950e-03
1.308420000000010042e+01 4.388297817665930411e-01 8.651790781855444451e-03 4.353136509398425891e-01 5.162688732097686639e-03 4.256034693215458020e-01 8.281047046169817683e-03
1.313420000000009935e+01 4.398486107274355850e-01 8.614253363647225714e-03 4.361914128876298591e-01 4.956606820709382084e-03 4.264985270031250164e-01 8.149278112250061060e-03
1.318420000000010006e+01 4.408384055214453201e-01 8.559968026259029070e-03 4.370981413540587779e-01 4.824021049999202213e-03 4.275152276413072272e-01 8.067145501643785063e-03
1.323420000000010077e+01 4.418482819023211716e-01 8.502890857533905791e-03 4.380674878898423441e-01 4.763679848061567849e-03 4.286705938398501781e-01 8.101491779270723198e-03
1.328420000000009971e+01 4.428300137862014596e-01 8.441024283824975771e-03 4.390518559438062463e-01 4.679872695558550712e-03 4.298252566604331970e-01 8.145443346981889876e-03
1.333420000000010042e+01 4.437859442373989216e-01 8.353654462972918970e-03 4.399686698551219521e-01 4.565198025085653519e-03 4.309531546539919766e-01 8.191081761107192258e-03
1.338420000000009935e+01 4.447194772943848240e-01 8.284002173088049481e-03 4.408639872636806456e-01 4.427632927259040306e-03 4.321033250233047296e-01 8.230105321134483301e-03
1.343420000000010006e+01 4.456333517874465633e-01 8.192036310528212281e-03 4.417305692900891922e-01 4.252329471507013993e-03 4.332276486736158505e-01 8.285746286472739711e-03
1.348420000000010077e+01 4.465288150755266083e-01 8.094102721159908420e-03 4.425448614067792330e-01 4.081556392040020312e-03 4.343462716051821881e-01 8.364823217371065989e-03
1.353420000000009971e+01 4.474050734634912319e-01 7.990932755981791993e-03 4.433511542878381673e-01 3.870319531003437504e-03 4.354599905797327253e-01 8.398648116028467961e-03
1.358420000000010042e+01 4.482645862097755507e-01 7.852233240244447729e-03 4.443015366916228115e-01 3.878242358554744550e-03 4.365578412527953978e-01 8.486213652518101447e-03
1.363420000000009935e+01 4.491858364557826389e-01 7.726091607264022089e-03 4.452677757365174349e-01 3.874920091732346993e-03 4.376486695302718166e-01 8.510768577971918741e-03
1.368420000000010006e+01 4.501584203219290425e-01 7.698900855989954106e-03 4.461540321321903479e-01 3.918438181327255077e-03 4.387182591011834498e-01 8.578910447556679572e-03


==> anc/v2_compare_data.dat <==
# Au+Au/Pb+Pb 20-30%, midrapidity (|eta| <1), charged hadron integrated event plane v2
#                        default configuration, eps_switch=0.3 GeV/fm^3    eta/s(epsilon), eps_switch=0.3 GeV/fm^3
# sqrt(s)                v2_int                   v2_int error             v2_int                   v2_int error
7.700000000000000178e+00 2.411718703389325799e-02 2.444960140935386987e-03 1.569389165301765185e-02 2.263118712240446036e-03 2.018990527970697044e-02 1.444686497930522048e-03
1.730000000000000071e+01 4.194387001519923192e-02 3.335243094294644030e-03 3.161004101528235716e-02 2.907434612842233965e-03 2.925297917467007888e-02 2.712979588008312525e-03
3.900000000000000000e+01 5.551191605383314770e-02 4.225077661109759644e-03 4.353044648167400665e-02 3.098763722431874344e-03 4.948761555874633261e-02 2.634633068570470422e-03


==> anc/y_compare_data.dat <==
# Au+Au/Pb+Pb 0-5%, midrapidity (|y| < 0.5), proton dN/dy
#                        default configuration, eps_switch=0.3 GeV/fm^3     eta/s(epsilon), eps_switch=0.3 GeV/fm^3
# sqrt(s) [GeV]          dN/dy                    dN/dy error              dN/dy                    dN/dy error
7.700000000000000178e+00 4.345223333333333215e+01 4.973372908612686549e-01 4.123246666666666727e+01 5.594264154734757133e-01
1.730000000000000071e+01 3.105069999999999908e+01 3.325820204773968225e-01 3.006103333333333438e+01 4.148142902118786002e-01
3.900000000000000000e+01 2.003343333333333476e+01 3.249829869404954885e-01 2.242320000000000135e+01 3.577506368420880212e-01

